Predicting the duration of traffic incidents for Sydney greater metropolitan area using machine learning methods

This research presents a comprehensive approach to predicting the duration of traffic incidents and classifying them as short-term or long-term across the Sydney Metropolitan Area. Leveraging a dataset that encompasses detailed records of traffic incidents, road network characteristics, and socio-economic indicators, we train and evaluate a variety of advanced machine learning models including Gradient Boosted Decision Trees (GBDT), Random Forest, LightGBM, and XGBoost. The models are assessed using Root Mean Square Error (RMSE) for regression tasks and F1 score for classification tasks. Our experimental results demonstrate that XGBoost and LightGBM outperform conventional models with XGBoost achieving the lowest RMSE of 33.7 for predicting incident duration and highest classification F1 score of 0.62 for a 30-minute duration threshold. For classification, the 30-minute threshold balances performance with 70.84% short-term duration classification accuracy and 62.72% long-term duration classification accuracy. Feature importance analysis, employing both tree split counts and SHAP values, identifies the number of affected lanes, traffic volume, and types of primary and secondary vehicles as the most influential features. The proposed methodology not only achieves high predictive accuracy but also provides stakeholders with vital insights into factors contributing to incident durations. These insights enable more informed decision-making for traffic management and response strategies. The code is available by the link: https://github.com/Future-Mobility-Lab/SydneyIncidents

==> bibparse.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c6e65cf8",
   "metadata": {},
   "outputs": [],
   "source": [
    "T = open('cas-refs.bib','r',encoding='utf-8').read()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "90318ca3",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'@article{JUNHUA2016141,\\ntitle = {Modeling secondary accidents identified by traffic shock waves},\\njournal = {Accident Analysis \\\\& Prevention},\\nvolume = {87},\\npages = {141-147},\\nyear = {2016},\\nissn = {0001-4575},\\ndoi = {https://doi.org/10.1016/j.aap.2015.11.031},\\nurl = {https://www.sciencedirect.com/science/article/pii/S0001457515301469},\\nauthor = {Wang Junhua and Liu Boya and Zhang Lanfang and David R. Ragland},\\nkeywords = {Secondary accident, Traffic shock wave, Logistic regression, Incident management},\\nabstract = {The high potential for occurrence and the negative consequences of secondary accidents make them an issue of great concern affecting freeway safety. Using accident records from a three-year period together with California interstate freeway loop data, a dynamic method for more accurate classification based on the traffic shock wave detecting method was used to identify secondary accidents. Spatio-temporal gaps between the primary and secondary accident were proven be fit via a mixture of Weibull and normal distribution. A logistic regression model was developed to investigate major factors contributing to secondary accident occurrence. Traffic shock wave speed and volume at the occurrence of a primary accident were explicitly considered in the model, as a secondary accident is defined as an accident that occurs within the spatio-temporal impact scope of the primary accident. Results show that the shock waves originating in the wake of a primary accident have a more significant impact on the likelihood of a secondary accident occurrence than the effects of traffic volume. Primary accidents with long durations can significantly increase the possibility of secondary accidents. Unsafe speed and weather are other factors contributing to secondary crash occurrence. It is strongly suggested that when police or rescue personnel arrive at the scene of an accident, they should not suddenly block, decrease, or unblock the traffic flow, but instead endeavor to control traffic in a smooth and controlled manner. Also it is important to reduce accident processing time to reduce the risk of secondary accident.}\\n}\\n\\n@article{hauer1988extent,\\n  title={Extent and some implications of incomplete accident reporting},\\n  author={Hauer, E and Hakkert, AS},\\n  journal={Transportation research record},\\n  volume={1185},\\n  number={1-10},\\n  pages={17},\\n  year={1988}\\n}\\n\\n@article{AHMED20193,\\ntitle = {Errors in accident data, its types, causes and methods of rectification-analysis of the literature},\\njournal = {Accident Analysis \\\\& Prevention},\\nvolume = {130},\\npages = {3-21},\\nyear = {2019},\\nnote = {Road Safety Data Considerations},\\nissn = {0001-4575},\\ndoi = {https://doi.org/10.1016/j.aap.2017.07.018},\\nurl = {https://www.sciencedirect.com/science/article/pii/S0001457517302531},\\nauthor = {Ashar Ahmed and Ahmad Farhan Mohd Sadullah and Ahmad Shukri Yahya},\\nkeywords = {Under-reporting, Road traffic injury, Capture-recapture, Crash mapping, Accident reporting form, Accident database},\\nabstract = {Most of the decisions taken to improve road safety are based on accident data, which makes it the back bone of any country’s road safety system. Errors in this data will lead to misidentification of black spots and hazardous road segments, projection of false estimates pertinent to accidents and fatality rates, and detection of wrong parameters responsible for accident occurrence, thereby making the entire road safety exercise ineffective. Its extent varies from country to country depending upon various factors. Knowing the type of error in the accident data and the factors causing it enables the application of the correct method for its rectification. Therefore there is a need for a systematic literature review that addresses the topic at a global level. This paper fulfils the above research gap by providing a synthesis of literature for the different types of errors found in the accident data of 46 countries across the six regions of the world. The errors are classified and discussed with respect to each type and analysed with respect to income level; assessment with regard to the magnitude for each type is provided; followed by the different causes that result in their occurrence, and the various methods used to address each type of error. Among high-income countries the extent of error in reporting slight, severe, non-fatal and fatal injury accidents varied between 39–82%, 16–52%, 12–84%, and 0–31% respectively. For middle-income countries the error for the same categories varied between 93–98%, 32.5–96%, 34–99% and 0.5–89.5% respectively. The only four studies available for low-income countries showed that the error in reporting non-fatal and fatal accidents varied between 69–80% and 0–61% respectively. The logistic relation of error in accident data reporting, dichotomised at 50%, indicated that as the income level of a country increases the probability of having less error in accident data also increases. Average error in recording information related to the variables in the categories of location, victim’s information, vehicle’s information, and environment was 27%, 37%, 16% and 19% respectively. Among the causes identified for errors in accident data reporting, Policing System was found to be the most important. Overall 26 causes of errors in accident data were discussed out of which 12 were related to reporting and 14 were related to recording. “Capture-Recapture” was the most widely used method among the 11 different methods: that can be used for the rectification of under-reporting. There were 12 studies pertinent to the rectification of accident location and almost all of them utilised a Geographical Information System (GIS) platform coupled with a matching algorithm to estimate the correct location. It is recommended that the policing system should be reformed and public awareness should be created to help reduce errors in accident data.}\\n}\\n\\n\\n\\n\\n@article{PARSA2020105405,\\ntitle = {Toward safer highways, application of XGBoost and SHAP for real-time accident detection and feature analysis},\\njournal = {Accident Analysis \\\\& Prevention},\\nvolume = {136},\\npages = {105405},\\nyear = {2020},\\nissn = {0001-4575},\\ndoi = {https://doi.org/10.1016/j.aap.2019.105405},\\nurl = {https://www.sciencedirect.com/science/article/pii/S0001457519311790},\\nauthor = {Amir Bahador Parsa and Ali Movahedi and Homa Taghipour and Sybil Derrible and Abolfazl (Kouros) Mohammadian},\\nkeywords = {Accident detection, XGBoost, SHAP, Real time data, Machine learning},\\nabstract = {Detecting traffic accidents as rapidly as possible is essential for traffic safety. In this study, we use eXtreme Gradient Boosting (XGBoost)—a Machine Learning (ML) technique—to detect the occurrence of accidents using a set of real time data comprised of traffic, network, demographic, land use, and weather features. The data used from the Chicago metropolitan expressways was collected between December 2016 and December 2017, and it includes 244 traffic accidents and 6073 non-accident cases. In addition, SHAP (SHapley Additive exPlanation) is employed to interpret the results and analyze the importance of individual features. The results show that XGBoost can detect accidents robustly with an accuracy, detection rate, and a false alarm rate of 99 %, 79 %, and 0.16 %, respectively. Several traffic related features, especially difference of speed between 5 min before and 5 min after an accident, are found to have relatively more impact on the occurrence of accidents. Furthermore, a feature dependency analysis is conducted for three pairs of features. First, average daily traffic and speed after accidents/non-accidents time at the upstream location are interpreted jointly. Then, distance to Central Business District and residential density are analyzed. Finally, speed after accidents/non-accidents time at upstream location and speed after accidents/non-accidents time at downstream location are evaluated with respect to the model’s output.}\\n}\\n\\n@article{EBOLI2020449,\\ntitle = {Factors influencing accident severity: an analysis by road accident type},\\njournal = {Transportation Research Procedia},\\nvolume = {47},\\npages = {449-456},\\nyear = {2020},\\nnote = {22nd EURO Working Group on Transportation Meeting, EWGT 2019, 18th – 20th September 2019, Barcelona, Spain},\\nissn = {2352-1465},\\ndoi = {https://doi.org/10.1016/j.trpro.2020.03.120},\\nurl = {https://www.sciencedirect.com/science/article/pii/S2352146520303197},\\nauthor = {Laura Eboli and Carmen Forciniti and Gabriella Mazzulla},\\nkeywords = {accident severity, binary logistic regression, type of road accident},\\nabstract = {Nowadays, road safety is an issue particularly relevant because of the increasing occurrence of road accidents. For this reason, it is very important to analyze accident severity and the factors influencing it. This paper aims to investigate on the characteristics that can influence the severity of an accident by distinguishing between the various types of accident (e.g. front/side collision, rear-end collision). The included related factors were grouped in different categories referring to road, external environment, and driver. The proposed analysis has the specific objective to discover the possible differences between accidents severity expressed through information such as the number of dead or injured persons in terms of factors influencing the various crash types. The method proposed to this aim is the logistic regression, which is able to determine the weight of each factor involved in the analysis on accident severity. The emerging results suggest that there are interesting differences between accidents type. The findings show that logistic regression as used in this research is a capable tool in providing significant interpretations that can be used for future safety improvements in Italy.}\\n}\\n\\n@article{hamad2020predicting,\\n  title={Predicting incident duration using random forests},\\n  author={Hamad, Khaled and Al-Ruzouq, Rami and Zeiada, Waleed and Abu Dabous, Saleh and Khalil, Mohamad Ali},\\n  journal={Transportmetrica A: transport science},\\n  volume={16},\\n  number={3},\\n  pages={1269--1293},\\n  year={2020},\\n  publisher={Taylor \\\\& Francis}\\n}\\n\\n@book{world2015global,\\n  title={Global status report on road safety 2015},\\n  author={World Health Organization},\\n  year={2015},\\n  publisher={World Health Organization}\\n}\\n\\n\\n@techreport{blincoe2015economic,\\n  title={The economic and societal impact of motor vehicle crashes, 2010 (Revised)},\\n  author={Blincoe, Lawrence and Miller, Ted R and Zaloshnja, Eduard and Lawrence, Bruce A},\\n  year={2015}\\n}\\n\\n@book{safety2013,\\n  title={Traffic safety facts 2013},\\n  author={National Highway Traffic Safety Administration},\\n  year={2013},\\n  publisher={U.S. department of transportation}\\n}\\n\\n\\n@article{THEOFILATOS20163399,\\ntitle = {Predicting Road Accidents: A Rare-events Modeling Approach},\\njournal = {Transportation Research Procedia},\\nvolume = {14},\\npages = {3399-3405},\\nyear = {2016},\\nnote = {Transport Research Arena TRA2016},\\nissn = {2352-1465},\\ndoi = {https://doi.org/10.1016/j.trpro.2016.05.293},\\nurl = {https://www.sciencedirect.com/science/article/pii/S235214651630299X},\\nauthor = {Athanasios Theofilatos and George Yannis and Pantelis Kopelias and Fanis Papadimitriou},\\nkeywords = {accident occurrence, rare events, logistic regression, traffic parameters},\\nabstract = {Modeling road accident occurrence has gained increasing attention over the years. So far, considerable efforts have been made from researchers and policy makers in order to explain road accidents and improve road safety performance of highways. In reality, road accidents are rare events. In such cases, the binary dependent variable is characterized by dozens to thousands of times fewer events (accidents) than non-events (non-accidents). Instead of using traditional logistic regression methods, this paper considers accidents as rare events and proposes a series of rare-events logit models which are applied in order to model road accident occurrence by utilizing real-time traffic data. This statistical procedure was initially proposed by King and Zeng (2001) when scholars study rare events such as wars, massive economic crises and so on. Rare-events logit models basically estimate the same models as traditional logistic regression, but the estimates as well as the probabilities are corrected for the bias that occurs when the sample is small or the observed events are very rare. Consequently, the basic problem of underestimating the event probabilities is avoided as stated by King and Zeng (2001). To the best of our knowledge, this is the first time that this approach is followed when road accident data are analyzed. Instead of applying a traditional case-control study, the complete dataset of hourly aggregated traffic data such as flow, occupancy, mean time speed and percentage of trucks, were collected from three random loop detectors in the Attica Tollway (“Attiki Odos”) located in Greater Athens Area in Greece for the 2008–2011 period. The modeling results showed an adequate statistical fit and reveal a negative relationship between accident occurrence and the natural logarithm of speed in the accident location. This study attempts to contribute to the understanding of accident occurrence in motorways by developing novel models such as the rare-events logit for the first time in safety evaluation of motorways.}\\n}\\n\\n@article{TSUBOTA2018211,\\ntitle = {Effect of Road Pavement Types and Ages on Traffic Accident Risks},\\njournal = {Transportation Research Procedia},\\nvolume = {34},\\npages = {211-218},\\nyear = {2018},\\nnote = {International Symposium of Transport Simulation (ISTS’18) and the International Workshop on Traffic Data Collection and its Standardization (IWTDCS’18)Emerging Transport Technologies for Next Generation Mobility},\\nissn = {2352-1465},\\ndoi = {https://doi.org/10.1016/j.trpro.2018.11.034},\\nurl = {https://www.sciencedirect.com/science/article/pii/S2352146518303235},\\nauthor = {Takahiro Tsubota and Celso Fernando and Toshio Yoshii and Hirotoshi Shirayanagi},\\nkeywords = {traffic accident risk, pavement, road safety, expressway},\\nabstract = {This study aims to reveal the relationship between the age of road pavement and traffic accident risks through empirical analysis. The current pavement maintenance is planned based on the road surface survey that measures the physical damage on the pavement surface. The indices for the physical damage on road surface are good representation for the structural healthiness and the driving comfort, but they do not measure the traffic safety levels of the pavement. This limitation hinders planning the pavement management scheme ideal in achieving safer driving environment. This study empirically analyses the relationships between the pavement conditions and accident risks. The pavement conditions are represented by the pavement age – the years since construction or last repair of the pavement. The accident frequency is modelled based on the Poisson regression analysis. The model estimation results show that the age of road pavement has a positive effect on the accident risk, and that the age affects differently in difference pavement types. The results also show that the accident risk is different if the pavement types are different.}\\n}\\n\\n\\n\\n@article{YANNIS20164257,\\ntitle = {Use of Accident Prediction Models in Road Safety Management – An International Inquiry},\\njournal = {Transportation Research Procedia},\\nvolume = {14},\\npages = {4257-4266},\\nyear = {2016},\\nnote = {Transport Research Arena TRA2016},\\nissn = {2352-1465},\\ndoi = {https://doi.org/10.1016/j.trpro.2016.05.397},\\nurl = {https://www.sciencedirect.com/science/article/pii/S2352146516304033},\\nauthor = {George Yannis and Anastasios Dragomanovits and Alexandra Laiou and Thomas Richter and Stephan Ruhl and Francesca {La Torre} and Lorenzo Domenichini and Daniel Graham and Niovi Karathodorou and Haojie Li},\\nkeywords = {road infrastructure, safety measures assessment, Accident Prediction Model (APM), Crash Modification Factors (CMF)},\\nabstract = {Evaluation of road safety measures appears to be the weakest component of road safety management systems in Europe. To improve Road Infrastructure Safety Management, road authorities, road designers and road safety practitioners need prediction tools, commonly known as Accident Prediction Models (APMs), allowing them to analyze the potential safety issues, to identify safety improvements and to estimate the potential effect of these improvements in terms of crash reduction. Within the above context, the objective of this paper is to present a synthesis of current practices in APMs based on both the results of a relevant survey and an extensive literature review conducted within the PRACT project. In order to present a complete overview of currently used Accident Prediction Models (APMs) by different National Road Administrations (NRAs) in Europe and worldwide, as well as the currently used data sources for the development and application of APMs a relevant survey was completed. A questionnaire was specially designed and dispatched to several NRAs in Europe and worldwide, in order to collect detailed information on APMs developed and used by them. Furthermore, a review of relevant international literature was carried out, with focus particularly on identifying those modelling approaches and specific models that may be applicable or transferable in the European context. On the basis of the questionnaire data and of the literature review results, a synthesis of current practices regarding APMs has been developed, as a basis for the identification of the most usable models as well as for the implementation of a web based APM repository. In total, 23 questionnaires were collected from 18 European countries, USA and Australia, and were analysed with the aim of reviewing and assessing existing APMs, in terms of theoretical approaches, characteristics of the models in use, implementation conditions, data requirements and available results, with focus on motorways and higher ranked rural roads. It was found that, despite recent advances, most National Road Administrations (NRAs) and other organisations do not systematically use such methods during decision making for the implementation of road safety treatments.}\\n}\\n\\n@inproceedings{miller2012mining,\\n  title={Mining traffic incidents to forecast impact},\\n  author={Miller, Mahalia and Gupta, Chetan},\\n  booktitle={Proceedings of the ACM SIGKDD international workshop on urban computing},\\n  pages={33--40},\\n  year={2012}\\n}\\n\\n\\n\\n\\n\\n@article{lu2021detecting,\\n  title={Detecting Outliers for Improving the Quality of Incident Duration Prediction},\\n  author={Lu, Yi-Chi},\\n  year={2021},\\n  school={University of Maryland, College Park}\\n}\\n\\n\\n@InProceedings{Dietterich2000,\\nauthor=\"Dietterich, Thomas G.\",\\ntitle=\"Ensemble Methods in Machine Learning\",\\nbooktitle=\"Multiple Classifier Systems\",\\nyear=\"2000\",\\npublisher=\"Springer Berlin Heidelberg\",\\naddress=\"Berlin, Heidelberg\",\\npages=\"1--15\",\\nabstract=\"Ensemble methods are learning algorithms that construct a set of classifiers and then classify new data points by taking a (weighted) vote of their predictions. The original ensemble method is Bayesian averaging, but more recent algorithms include error-correcting output coding, Bagging, and boosting. This paper reviews these methods and explains why ensembles can often perform better than any single classifier. Some previous studies comparing ensemble methods are reviewed, and some new experiments are presented to uncover the reasons that Adaboost does not overfit rapidly.\",\\nisbn=\"978-3-540-45014-6\"\\n}\\n\\n\\n@article{BALLINGS20157046,\\ntitle = {Evaluating multiple classifiers for stock price direction prediction},\\njournal = {Expert Systems with Applications},\\nvolume = {42},\\nnumber = {20},\\npages = {7046-7056},\\nyear = {2015},\\nissn = {0957-4174},\\ndoi = {https://doi.org/10.1016/j.eswa.2015.05.013},\\nurl = {https://www.sciencedirect.com/science/article/pii/S0957417415003334},\\nauthor = {Michel Ballings and Dirk {Van den Poel} and Nathalie Hespeels and Ruben Gryp},\\nkeywords = {Ensemble methods, Single classifiers, Benchmark, Stock price direction prediction},\\nabstract = {Stock price direction prediction is an important issue in the financial world. Even small improvements in predictive performance can be very profitable. The purpose of this paper is to benchmark ensemble methods (Random Forest, AdaBoost and Kernel Factory) against single classifier models (Neural Networks, Logistic Regression, Support Vector Machines and K-Nearest Neighbor). We gathered data from 5767 publicly listed European companies and used the area under the receiver operating characteristic curve (AUC) as a performance measure. Our predictions are one year ahead. The results indicate that Random Forest is the top algorithm followed by Support Vector Machines, Kernel Factory, AdaBoost, Neural Networks, K-Nearest Neighbors and Logistic Regression. This study contributes to literature in that it is, to the best of our knowledge, the first to make such an extensive benchmark. The results clearly suggest that novel studies in the domain of stock price direction prediction should include ensembles in their sets of algorithms. Our extensive literature review evidently indicates that this is currently not the case.}\\n}\\n\\n@article{li2018analysis,\\n  title={Analysis of Large-Scale Traffic Incidents and En Route Diversions Due to Congestion on Freeways},\\n  author={Li, Xiaobing},\\n  year={2018}\\n}\\n\\n\\n@misc{mutcd,\\n    author = {Federal Highway Administration of the United States Department of Transportation},\\n    title = {The Manual on Uniform Traffic Control Devices},\\n    url={https://mutcd.fhwa.dot.gov/htm/2009/part6/part6i.htm},\\n    year={2017},\\n}\\n\\n\\n@article{waliheterogeneity,\\n  title={Heterogeneity Assessment in Incident Duration Modelling: Implications for Development of Practical Strategies for Small \\\\& Large Scale Incidents},\\n  author={Wali, Behram and Khattak, Asad J and Liu, Jun}\\n}\\n\\n@article{khattak2016modeling,\\n  title={Modeling traffic incident duration using quantile regression},\\n  author={Khattak, Asad J and Liu, Jun and Wali, Behram and Li, Xiaobing and Ng, ManWo},\\n  journal={Transportation Research Record},\\n  volume={2554},\\n  number={1},\\n  pages={139--148},\\n  year={2016},\\n  publisher={SAGE Publications Sage CA: Los Angeles, CA}\\n}\\n\\n@incollection{NIPS2012_4824,\\n    title = {ImageNet Classification with Deep Convolutional Neural Networks},\\n    author = {Alex Krizhevsky and Sutskever, Ilya and Hinton, Geoffrey E},\\n    booktitle = {Advances in Neural Information Processing Systems 25},\\n    pages = {1097--1105},\\n    year = {2012},\\n}\\n\\n@CONFERENCE{HullermeierRifqi2009,\\n  author  = {Hullermeier, E. and Rifqi, M.},\\n  title   = {A Fuzzy Variant of the Rand Index for Comparing Clustering Structures},\\n  booktitle = {in Proc. IFSA/EUSFLAT Conf.}, \\n  year    = {2009},\\n  pages   = {1294-1298}\\n}\\n\\n@CONFERENCE{ZhangYeung2012,\\n  author  = {Zhang, Y. and Yeung, D.},\\n  title   = {Overlapping Community Detection via Bounded Nonnegative Matrix Tri-Factorization},\\n  booktitle = {In Proc. ACM SIGKDD Conf.}, \\n  year    = {2012},\\n  pages   = {606-614}\\n}\\n\\n@INPROCEEDINGS{AAAI1714501,\\n\\tauthor = {Junbo Zhang and Yu Zheng and Dekang Qi},\\n\\ttitle = {Deep Spatio-Temporal Residual Networks for Citywide Crowd Flows Prediction},\\n\\tbooktitle = {AAAI Conference on Artificial Intelligence},\\n\\tyear = {2017},\\n\\tkeywords = {deep learning; urban computing; spatio-temporal data},\\n\\tabstract = {Forecasting the flow of crowds is of great importance to traffic management and public safety, and very challenging as it is affected by many complex factors, such as inter-region traffic, events, and weather. We propose a deep-learning-based approach, called ST-ResNet, to collectively forecast the inflow and outflow of crowds in each and every region of a city. We design an end-to-end structure of ST-ResNet based on unique properties of spatio-temporal data. More specifically, we employ the residual neural network framework to model the temporal closeness, period, and trend properties of crowd traffic. For each property, we design a branch of residual convolutional units, each of which models the spatial properties of crowd traffic. ST-ResNet learns to dynamically aggregate the output of the three residual neural networks based on data, assigning different weights to different branches and regions. The aggregation is further combined with external factors, such as weather and day of the week, to predict the final traffic of crowds in each and every region. Experiments on two types of crowd flows in Beijing and New York City (NYC) demonstrate that the proposed ST-ResNet outperforms six well-known methods.}\\n}\\n\\n@INPROCEEDINGS{Bouindour2019,\\n  author={S. {Bouindour} and R. {Hu} and H. {Snoussi}},\\n  booktitle={2019 IEEE Second International Conference on Artificial Intelligence and Knowledge Engineering (AIKE)}, \\n  title={Enhanced Convolutional Neural Network for Abnormal Event Detection in Video Streams}, \\n  year={2019},\\n  volume={},\\n  number={},\\n  pages={172-178},}\\n\\n@INPROCEEDINGS{Djenouri2018,\\n  author={Y. { Djenouri} and A. {Zimek}},\\n  booktitle={Proceedings of the 8th International Conference on Web Intelligence, Mining and Semantics (WIMS \\'18)}, \\n  title={Outlier Detection in Urban Traffic Data}, \\n  year={2018},\\n  volume={},\\n  number={3},\\n  pages={1-12},}\\n\\n@INPROCEEDINGS{IDe2009, \\n    author={D. {Ide} and S. {Kato}}, \\n    booktitle={International Conference on Data Mining}, \\n    title={Travel-time prediction using Gaussian process regression: A trajectory}, \\n    year={2009}, \\n    volume={}, \\n    number={}, \\n    pages={1185-1196}\\n}\\n\\n@INPROCEEDINGS{Kang2017, \\n    author={D. {Kang} and Y. {Lv} and Y. {Chen}}, \\n    booktitle={International Conference on Intelligent Transportation Systems}, \\n    title={Short-term traffic flow prediction with LSTM recurrent neural network}, \\n    year={2017}, \\n    volume={}, \\n    number={}, \\n    pages={1-6}, \\n    keywords={intelligent transportation systems;recurrent neural nets;road traffic control;traffic engineering computing;transportation;short-term traffic flow prediction;LSTM recurrent neural network;intelligent transportation management;stochastic characteristics;intelligent transportation control;nonlinear characteristics;long short-term memory recurrent neural network;road traffic;Conferences;Intelligent transportation systems;Economic indicators;traffic flow prediction;long short-term memory model (LSTM);deep Learning;upstream traffic information;downstream traffic information}, \\n    doi={10.1109/ITSC.2017.8317872}, \\n    ISSN={2153-0017}, \\n    month={Oct}\\n}\\n\\n@article {Murdoch22071,\\n\\tauthor = {Murdoch, W. James and Singh, Chandan and Kumbier, Karl and Abbasi-Asl, Reza and Yu, Bin},\\n\\ttitle = {Definitions, methods, and applications in interpretable machine learning},\\n\\tvolume = {116},\\n\\tnumber = {44},\\n\\tpages = {22071--22080},\\n\\tyear = {2019},\\n\\tdoi = {10.1073/pnas.1900654116},\\n\\tpublisher = {National Academy of Sciences},\\n\\tabstract = {The recent surge in interpretability research has led to confusion on numerous fronts. In particular, it is unclear what it means to be interpretable and how to select, evaluate, or even discuss methods for producing interpretations of machine-learning models. We aim to clarify these concerns by defining interpretable machine learning and constructing a unifying framework for existing methods which highlights the underappreciated role played by human audiences. Within this framework, methods are organized into 2 classes: model based and post hoc. To provide guidance in selecting and evaluating interpretation methods, we introduce 3 desiderata: predictive accuracy, descriptive accuracy, and relevancy. Using our framework, we review existing work, grounded in real-world studies which exemplify our desiderata, and suggest directions for future work.Machine-learning models have demonstrated great success in learning complex patterns that enable them to make predictions about unobserved data. In addition to using models for prediction, the ability to interpret what a model has learned is receiving an increasing amount of attention. However, this increased focus has led to considerable confusion about the notion of interpretability. In particular, it is unclear how the wide array of proposed interpretation methods are related and what common concepts can be used to evaluate them. We aim to address these concerns by defining interpretability in the context of machine learning and introducing the predictive, descriptive, relevant (PDR) framework for discussing interpretations. The PDR framework provides 3 overarching desiderata for evaluation: predictive accuracy, descriptive accuracy, and relevancy, with relevancy judged relative to a human audience. Moreover, to help manage the deluge of interpretation methods, we introduce a categorization of existing techniques into model-based and post hoc categories, with subgroups including sparsity, modularity, and simulatability. To demonstrate how practitioners can use the PDR framework to evaluate and understand interpretations, we provide numerous real-world examples. These examples highlight the often underappreciated role played by human audiences in discussions of interpretability. Finally, based on our framework, we discuss limitations of existing methods and directions for future work. We hope that this work will provide a common vocabulary that will make it easier for both practitioners and researchers to discuss and choose from the full range of interpretation methods.},\\n\\tissn = {0027-8424},\\n\\tURL = {https://www.pnas.org/content/116/44/22071},\\n\\teprint = {https://www.pnas.org/content/116/44/22071.full.pdf},\\n\\tjournal = {Proceedings of the National Academy of Sciences}\\n}\\n\\n@article{ADLER2013,\\ntitle = \"Road congestion and incident duration\",\\njournal = \"Economics of Transportation\",\\nvolume = \"2\",\\nnumber = \"4\",\\npages = \"109 - 118\",\\nyear = \"2013\",\\nissn = \"2212-0122\",\\ndoi = \"https://doi.org/10.1016/j.ecotra.2013.12.003\",\\nurl = \"http://www.sciencedirect.com/science/article/pii/S2212012213000269\",\\nauthor = \"Martin W. Adler and Jos van Ommeren and Piet Rietveld\",\\nkeywords = \"Congestion, Vehicle-loss-hours, Incident duration, Accidents\",\\nabstract = \"Non-recurrent congestion is frequently caused by accidents and other incidents. We estimate the causal effect of incident duration on drivers\\' time losses through changes in non-recurrent road congestion on Dutch highways. We demonstrate that incident duration has a strong positive, but concave, effect on non-recurrent congestion. The duration elasticity of non-recurrent congestion is about 0.35 implying that a one minute duration reduction generates a €57 gain per incident. We also show that at locations with high levels of recurrent congestion, non-recurrent congestion levels are considerably higher. At very congested locations, the benefit of reducing the incident duration by one minute is about €1200 per incident. Public policies that prioritize duration reductions at congested locations are therefore more beneficial.\"\\n}\\n\\n@article{AdaSVM,\\n\\ttitle = \"Automatic incident classification for large-scale traffic data by adaptive boosting SVM\",\\n\\tjournal = \"Information Sciences\",\\n\\tvolume = \"467\",\\n\\tpages = \"59 - 73\",\\n\\tyear = \"2018\",\\n\\tissn = \"0020-0255\",\\n\\tdoi = \"https://doi.org/10.1016/j.ins.2018.07.044\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/S0020025518305681\",\\n\\tauthor = \"Li-Li Wang and Henry Y.T. Ngan and Nelson H.C. Yung\",\\n\\tkeywords = \"Automatic incident classification, Outlier, Traffic data, Adaptive boosting, SVM\",\\n\\tabstract = \"Modern cities experience heavy traffic flows and congestions regularly across space and time. Monitoring traffic situations becomes an important challenge for the Traffic Control and Surveillance Systems (TCSS). In advanced TCSS, it is helpful to automatically detect and classify different traffic incidents such as severity of congestion, abnormal driving pattern, abrupt or illegal stop on road, etc. Although most TCSS are equipped with basic incident detection algorithms, they are however crude to be really useful as an automated tool for further classification. In literature, there is a lack of research for Automated Incident Classification (AIC). Therefore, a novel AIC method is proposed in this paper to tackle such challenges. In the proposed method, traffic signals are firstly extracted from captured videos and converted as spatial-temporal (ST) signals. Based on the characteristics of the ST signals, a set of realistic simulation data are generated to construct an extended large-scale traffic database to cover a variety of traffic situations. Next, a local mean filter is introduced to suppress the effect of noise and extract significant features from the ST signals. The extracted features are then associated with various types of traffic data: one normal type (inliers) and multiple abnormal types (outliers). For the classification, an adaptive boosting classifier is trained to detect outliers in traffic data automatically. Further, a Support Vector Machine (SVM) based method is adopted to train the model for identifying the categories of outliers. In short, this hybrid approach is called an Adaptive Boosting Support Vector Machines (AB-SVM) method. Experimental results show that the proposed AB-SVM method achieves a satisfied result with more than 92% classification accuracy on average.\"\\n}\\n\\n@article{Ali2018,\\ntitle = {Using Deep Learning to Predict Short Term Traffic Flow: A Systematic Literature Review},\\njournal = {Intelligent Transport Systems},\\nvolume = {},\\nnumber = {},\\npages = {90 - 101},\\nyear = {2018},\\nauthor = {U. Ali and T. Mahmood},\\n}\\n\\n\\n\\n@article{mary,\\nauthor = {Kim, Woon and Chang, Gang-Len},\\nyear = {2011},\\nmonth = {01},\\npages = {},\\ntitle = {Development of a Hybrid Prediction Model for Freeway Incident Duration: A Case Study in Maryland},\\nvolume = {10},\\njournal = {International Journal of Intelligent Transportation Systems Research},\\ndoi = {10.1007/s13177-011-0039-8}\\n}\\n\\n@article{GRIGOREV2022103721,\\ntitle = {Incident duration prediction using a bi-level machine learning framework with outlier removal and intra–extra joint optimisation},\\njournal = {Transportation Research Part C: Emerging Technologies},\\nvolume = {141},\\npages = {103721},\\nyear = {2022},\\nissn = {0968-090X},\\ndoi = {https://doi.org/10.1016/j.trc.2022.103721},\\nurl = {https://www.sciencedirect.com/science/article/pii/S0968090X22001589},\\nauthor = {Artur Grigorev and Adriana-Simona Mihaita and Seunghyeon Lee and Fang Chen},\\nkeywords = {Incident duration prediction, Arterial road versus motorways incident management, Classification, Regression, Machine learning, Extreme-boosted decision-trees, Light gradient boosting modelling, Intra–extra joint optimisation},\\nabstract = {Predicting the duration of traffic incidents is a challenging task due to the stochastic nature of events. The ability to accurately predict how long accidents will last can provide significant benefits to both end-users in their route choice and traffic operation managers in handling of non-recurrent traffic congestion. This paper presents a novel bi-level machine learning framework enhanced with outlier removal and intra–extra joint optimisation for predicting the incident duration on three heterogeneous data sets collected for both arterial roads and motorways from Sydney, Australia and San-Francisco, U.S.A. Firstly, we use incident data logs to develop a binary classification prediction approach, which allows us to classify traffic incidents as short-term or long-term. We find the optimal threshold between short-term versus long-term traffic incident duration, targeting both class balance and prediction performance while also comparing the binary versus multi-class classification approaches using quantiled duration groups and varying threshold split. Secondly, for more granularity of the incident duration prediction to the minute level, we propose a new intra–extra Joint Optimisation algorithm (IEO-ML) which extends multiple baseline ML models tested against several regression scenarios across the data sets. Final results indicate that: (a) 40–45 min is the best split threshold for identifying short versus long-term incidents and that these incidents should be modelled separately, (b) our proposed IEO-ML approach significantly outperforms baseline ML models in 66% of all cases showcasing its great potential for accurate incident duration prediction. Lastly, we evaluate the feature importance and show that time, location, incident type, incident reporting source and weather at among the top 10 critical factors which influence how long incidents will last.}\\n}\\n\\n\\n@article{chen2001freeway,\\n  title={Freeway performance measurement system: mining loop detector data},\\n  author={Chen, Chao and Petty, Karl and Skabardonis, Alexander and Varaiya, Pravin and Jia, Zhanfeng},\\n  journal={Transportation Research Record},\\n  volume={1748},\\n  number={1},\\n  pages={96--102},\\n  year={2001},\\n  publisher={SAGE Publications Sage CA: Los Angeles, CA}\\n}\\n\\n\\n\\n@inproceedings{moosavi2019accident,\\n  title={Accident risk prediction based on heterogeneous sparse data: New dataset and insights},\\n  author={Moosavi, Sobhan and Samavatian, Mohammad Hossein and Parthasarathy, Srinivasan and Teodorescu, Radu and Ramnath, Rajiv},\\n  booktitle={Proceedings of the 27th ACM SIGSPATIAL International Conference on Advances in Geographic Information Systems},\\n  pages={33--42},\\n  year={2019}\\n}\\n\\n@inproceedings{xiao2021traffic,\\n  title={Traffic accident duration prediction based on natural language processing and a hybrid neural network architecture},\\n  author={Xiao, Siyao},\\n  booktitle={2021 International Conference on Neural Networks, Information and Communication Engineering},\\n  volume={11933},\\n  pages={194--202},\\n  year={2021},\\n  organization={SPIE}\\n}\\n\\n\\n@article{Arterial2019,\\n\\tauthor    = {Adriana Simona Mihaita and\\n\\tZheyuan Liu and\\n\\tChen Cai and\\n\\tMarian{-}Andrei Rizoiu},\\n\\ttitle     = {Arterial incident duration prediction using a bi-level framework of\\n\\textreme gradient-tree boosting},\\n\\tjournal   = {CoRR},\\n\\tvolume    = {abs/1905.12254},\\n\\tyear      = {2019},\\n\\turl       = {http://arxiv.org/abs/1905.12254},\\n\\tarchivePrefix = {arXiv},\\n\\teprint    = {1905.12254},\\n\\ttimestamp = {Fri, 27 Dec 2019 21:15:13 +0100},\\n\\tbiburl    = {https://dblp.org/rec/journals/corr/abs-1905-12254.bib},\\n\\tbibsource = {dblp computer science bibliography, https://dblp.org}\\n}\\n\\n@article{Blondeletal2008,\\n  author  = {Blondel, V. D. and Guillaume, J. L. and Lambiotte, R. and Lefebvre, E.},\\n  title   = {Fast unfolding of communities in large networks},\\n  journal = {J. Stat. Mech.-Theory Exp.}, \\n  volume  = {2008},\\n  year    = {2008},\\n  pages   = {P10008}\\n}\\n\\n@article{CHENG2010482,\\n    title = \"Highway traffic incident detection based on BPNN\",\\n    journal = \"Procedia Engineering\",\\n    volume = \"7\",\\n    pages = \"482 - 489\",\\n    year = \"2010\",\\n    note = \"2010 Symp. on Security Detection and Information Processing\",\\n    issn = \"1877-7058\",\\n    doi = \"https://doi.org/10.1016/j.proeng.2010.11.080\",\\n    author = \"Xueqing Cheng and Wenfang Lin and Enxiang Liu and Dan Gu\",\\n    keywords = \"Traffic incident, VISSIM, Automatic incident detection, BPNN\",\\n    abstract = \"Because traffic incident is the main cause of traffic congestion in Highway, traffic incident detection plays an important role in ITS. Based on the professional software VISSIM, we performed an experiment on incident caused by traffic jam to obtain the original simulated data. We offered a way to deal and analyse the traffic prameters, then an updated automatic traffic incident detection method was proposed based on BP neural network. Simulation result shows that the new method has many advantages such as higher detection rate, lower false alarm rate and shorter mean detection time.\"\\n}\\n\\n@article{CM,\\n\\tauthor = {Connecticut  Transportation  Strategy  Board’s  Statewide  Incident  Management  Task  Force},\\n\\tyear = {2008},\\n\\ttitle = {Sec. 14-224. Evasion of responsibility in operation of motor vehicles. Racing. Required removal of motor vehicle from traveled portion of highway. },\\n\\turl = {https://www.cga.ct.gov/current/pub/chap_248.htm#sec_14-224}\\n}\\n\\n@article{Chang2012, \\n    author={H. {Chang} and Y. {Lee} and B. {Yoon} and S. {Baek}}, \\n    journal={IET Intel. Transport Systems}, \\n    title={Dynamic near-term traffic flow prediction: system-oriented approach based on past experiences}, \\n    year={2012}, \\n    volume={6}, \\n    number={3}, \\n    pages={292-305}, \\n    keywords={automated highways;forecasting theory;nonparametric statistics;regression analysis;time series;dynamic near-term traffic flow prediction;system-oriented approach;past experiences;short-term prediction;intelligent transportation systems;ITS;dynamic multiinterval traffic volume prediction model;k-nearest neighbour nonparametric regression;KNN-NPR;real-world data;input parameters;dm-values;k-values;multiinterval prediction horizon;prediction error minimisation;future state directionality;prediction accuracy;time series data;multiinterval traflic flow forecasting}, \\n    doi={10.1049/iet-its.2011.0123}, \\n    ISSN={1751-956X}, \\n}\\n\\n@article{Chenetal2013,\\n  author  = {Chen, Q. and Wu, T. T. and Fang, M.},\\n  title   = {Detecting local community structure in complex networks based on local degree central nodes},\\n  journal = {Physica A.}, \\n  volume  = {392},\\n  year    = {2013},\\n  pages   = {529-537}\\n}\\n\\n@article{Clausetetal2004,\\n  author  = {Clauset, A. and Newman, M. E. J. and Moore, C.},\\n  title   = {Finding community structure in very large networks},\\n  journal = {Phys. Rev. E.}, \\n  volume  = {70},\\n  year    = {2004},\\n  pages   = {066111}\\n}\\n\\n@article{Clearance2011,\\n\\ttitle={Analyzing clearance time of urban traffic accidents in Abu Dhabi, United Arab Emirates, with hazard-based duration modeling method},\\n\\tauthor={Alkaabi, Abdulla Mohammed Saeed and Dissanayake, Dilum and Bird, Roger},\\n\\tjournal={Transportation Research Record},\\n\\tvolume={2229},\\n\\tnumber={1},\\n\\tpages={46--54},\\n\\tyear={2011},\\n\\tpublisher={SAGE Publications Sage CA: Los Angeles, CA}\\n}\\n\\n@article{DRC,\\n\\ttitle = \"An exploratory hazard-based analysis of highway incident duration\",\\n\\tjournal = \"Transportation Research Part A: Policy and Practice\",\\n\\tvolume = \"34\",\\n\\tnumber = \"2\",\\n\\tpages = \"85 - 102\",\\n\\tyear = \"2000\",\\n\\tissn = \"0965-8564\",\\n\\tdoi = \"https://doi.org/10.1016/S0965-8564(98)00065-2\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/S0965856498000652\",\\n\\tauthor = \"Doohee Nam and Fred Mannering\",\\n\\tabstract = \"The statistical analysis of highway incident duration has become an increasingly import research topic due to the impact that highway incidents (vehicle accidents and disablements) have on traffic congestion. In addition, there is a growing need to evaluate incident management programs that seek to reduce incident duration and incident-induced traffic congestion. We apply hazard-based duration models to statistically evaluate the time it takes detect/report, respond to, and clear incidents. Two-year data from Washington State\\'s incident response team program were used to estimate the hazard models. The model estimation results show that a wide variety of factors significantly affect incident times (i.e. detection/reporting, response, and clearance times), and that different distributional assumptions for the hazard function are appropriate for the different incident times being considered. It was also found that the estimated coefficients were not stable between the two years of data used in model estimation. The findings of this paper provide an important demonstration of method and an empirical basis to assess incident management programs.\"\\n}\\n\\n@article{Danonetal2005,\\n  author  = {Danon, L. and Diaz-Guilera, A. and Duch, J. and Arenas, A.},\\n  title   = {Comparing community structure identification},\\n  journal = {J. Stat. Mech.-Theory Exp.}, \\n  volume  = {},\\n  year    = {2005},\\n  pages   = {P09008}\\n}\\n\\n@article{Extreme,\\n\\ttitle={Traffic incident detection based on extreme machine learning},\\n\\tauthor={Li, Linchao and Qu, Xu and Zhang, Jian and Ran, Bin},\\n\\tjournal={Journal of Applied Science and Engineering},\\n\\tvolume={20},\\n\\tnumber={4},\\n\\tpages={409-416},\\n\\tyear={2017}\\n}\\n\\n@article{FLAMEGPU,\\n\\ttitle={Flame GPU license},\\n\\turl={https://github.com/FLAMEGPU/FLAMEGPU/blob/master/LICENSE},\\n\\tauthor={University of Sheffield},\\n\\tyear={2018},\\n}\\n\\n@article{Fabioetal2013,\\n  author  = {Fabio, D. R. and Fabio, D. and Carlo, P.},\\n  title   = {Profiling core-periphery network structure by random walkers},\\n  journal = {Sci. Rep.}, \\n  volume  = {3},\\n  year    = {2013},\\n  pages   = {1467}\\n}\\n\\n@article{FabricioLiang2013,\\n  author  = {Fabricio, B. and Liang, Z.},\\n  title   = {Fuzzy community structure detection by particle competition and cooperation},\\n  journal = {Soft Comput.}, \\n  volume  = {17},\\n  year    = {2013},\\n  pages   = {659-673}\\n}\\n\\n@article{Feature2003,\\n\\ttitle={An introduction to variable and feature selection},\\n\\tauthor={Guyon, Isabelle and Elisseeff, Andr{\\\\\\'e}},\\n\\tjournal={Journal of machine learning research},\\n\\tvolume={3},\\n\\tnumber={Mar},\\n\\tpages={1157--1182},\\n\\tyear={2003}\\n}\\n\\n@article{Fortunato2010,\\n  author  = {Fortunato, S.},\\n  title   = {Community detection in graphs},\\n  journal = {Phys. Rep.-Rev. Sec. Phys. Lett.}, \\n  volume  = {486},\\n  year    = {2010},\\n  pages   = {75-174}\\n}\\n\\n@article{FortunatoBarthelemy2007,\\n  author  = {Fortunato, S. and Barthelemy, M.},\\n  title   = {Resolution limit in community detection},\\n  journal = {Proc. Natl. Acad. Sci. U. S. A.}, \\n  volume  = {104},\\n  year    = {2007},\\n  pages   = {36-41}\\n}\\n\\n@article{Freeway2001Fuzzy,\\n\\ttitle = \"A COMPARATIVE ANALYSIS OF INCIDENT SERVICE TIME ON URBAN FREEWAYS* *This research was supported by the Korean Research Institute for Human Settlements (KRIHS)\",\\n\\tjournal = \"IATSS Research\",\\n\\tvolume = \"25\",\\n\\tnumber = \"1\",\\n\\tpages = \"62 - 72\",\\n\\tyear = \"2001\",\\n\\tissn = \"0386-1112\",\\n\\tdoi = \"https://doi.org/10.1016/S0386-1112(14)60007-8\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/S0386111214600078\",\\n\\tauthor = \"Hyung Jin KIM and Hoi-Kyun CHOI\",\\n\\tkeywords = \"Incident management, Freeway traffic operations, Incident response model, Fuzzy control system, Incident service time\",\\n\\tabstract = \"The occurrence of an incident is one of the main causes of traffic congestion and delay on urban freeways. Currently, the development of an efficient traffic incident management process is an emerging issue in intelligent transport systems. The focus of this study is to develop an incident response model for use in an incident management program designed to reduce incident related traffic congestion and delays. Establishing a fuzzy control system based on a real operation process of incident response would help decrease the workload of operators who are constantly making essential decisions, and would be helpful in developing a more reliable operation procedure. Traffic incident data obtained from traffic detectors and information systems on freeways should be considered in order to determine the best form of operation. In this study, a fuzzy incident response model is formulated in terms of incident, type of vehicle, type of incident vehicle, location of incident vehicle, and incident service time. In order to analyze the reliability of the proposed model, the application of the model is made using the actual incident data collected on the freeway in the Los Angeles area. The application of the model shows that the fuzzy incident response system is very effective in describing the actual judgment of the incident operators in terms of incident service time.\"\\n}\\n\\n@article{Freeway2019,\\n\\ttitle = \"Evaluating the impact and clearance duration of freeway incidents\",\\n\\tjournal = \"International Journal of Transportation Science and Technology\",\\n\\tvolume = \"8\",\\n\\tnumber = \"1\",\\n\\tpages = \"13 - 24\",\\n\\tyear = \"2019\",\\n\\tissn = \"2046-0430\",\\n\\tdoi = \"https://doi.org/10.1016/j.ijtst.2018.06.005\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/S2046043018300522\",\\n\\tauthor = \"Henrick J. Haule and Thobias Sando and Richard Lentz and Ching-Hua Chuan and Priyanka Alluri\",\\n\\tkeywords = \"Incident duration, Hazard-based models, Predictive accuracy\",\\n\\tabstract = \"Transportation agencies use incident duration to report the performance of their incident management programs. Most agencies use the incident clearance duration, which in most cases refers to the duration from the reporting of an incident to the time the incident is cleared. This measure may not necessarily reflect how different types of incidents and various factors affect traffic conditions. The duration at which the incident influences traffic conditions could vary – shorter than the incident duration for some incidents and longer for others. This study, for the first time, introduced a performance measure called incident impact duration and demonstrated a method that was used for estimating it. Also, this study investigated the effects of using incident impact duration compared to the traditionally incident clearance duration in incident modeling. Using hazard-based models, the study analyzed factors that affect the estimated incident impact duration and the incident clearance duration. Results indicate that incidents detection methods, the number of responders, Traffic Management Center (TMC) operations, traffic conditions, towing and emergency services influence the duration of an incident. Moreover, the study assessed the predictive accuracy of the models resulted from both durations. It was observed that the incident impact duration provides a better prediction accuracy than the incident clearance duration.\"\\n}\\n\\n@article{Gers2000,\\nabstract = {Long short-term memory (LSTM; Hochreiter {\\\\&} Schmidhuber, 1997) can solve numerous tasks not solvable by previous learning algorithms for recurrent neural networks (RNNs). We identify a weakness of LSTM networks processing continual input streams that are not a priori segmented into subsequences with explicitly marked ends at which the network\\'s internal state could be reset. Without resets, the state may grow indefinitely and eventually cause the network to break down. Our remedy is a novel, adaptive “forget gate” that enables an LSTM cell to learn to reset itself at appropriate times, thus releasing internal resources. We review illustrative benchmark problems on which standard LSTM outperforms other RNN algorithms. All algorithms (including LSTM) fail to solve continual versions of these problems. LSTM with forget gates, however, easily solves them, and in an elegant way.},\\narchivePrefix = {arXiv},\\narxivId = {arXiv:1011.1669v3},\\nauthor = {Gers, Felix A. and Schmidhuber, J{\\\\\"{u}}rgen and Cummins, Fred},\\ndoi = {10.1162/089976600300015015},\\neprint = {arXiv:1011.1669v3},\\nfile = {:Users/hezongyang/Downloads/Learning{\\\\_}to{\\\\_}Forget{\\\\_}Continual{\\\\_}Prediction{\\\\_}with{\\\\_}LSTM.pdf:pdf},\\nisbn = {0-85296-721-7},\\nissn = {08997667},\\njournal = {Neural Computation},\\nnumber = {10},\\npages = {2451--2471},\\npmid = {11032042},\\ntitle = {{Learning to forget: Continual prediction with LSTM}},\\nvolume = {12},\\nyear = {2000}\\n}\\n\\n@article{Gregory2011,\\n  author  = {Gregory, S.},\\n  title   = {Fuzzy overlapping communities in networks},\\n  journal = {J. Stat. Mech.-Theory Exp.}, \\n  volume  = {},\\n  year    = {2011},\\n  pages   = {P02017}\\n}\\n\\n@article{HBM2014,\\n\\tauthor = {Li, Ruimin and Shang, Pan},\\n\\tyear = {2014},\\n\\tmonth = {11},\\n\\tpages = {723427},\\n\\ttitle = {Incident Duration Modeling Using Flexible Parametric Hazard-Based Models},\\n\\tvolume = {2014},\\n\\tjournal = {Computational intelligence and neuroscience},\\n\\tdoi = {10.1155/2014/723427},\\n\\turl = {http://dx.doi.org/10.1155/2014/723427}\\n}\\n\\n@article{HIC,\\n\\tauthor = {Tang, Yuchun and Zhang, Yan-Qing and Chawla, Nitesh and Krasser, Sven},\\n\\tyear = {2009},\\n\\tmonth = {03},\\n\\tpages = {281 - 288},\\n\\ttitle = {SVMs Modeling for Highly Imbalanced Classification},\\n\\tvolume = {39},\\n\\tjournal = {Systems, Man, and Cybernetics, Part B: Cybernetics, IEEE Transactions on},\\n\\tdoi = {10.1109/TSMCB.2008.2002909}\\n}\\n@inproceedings{ADASYN,\\n\\tauthor = {He, Haibo and Bai, Yang and Garcia, Edwardo and Li, Shutao},\\n\\tyear = {2008},\\n\\tmonth = {07},\\n\\tpages = {1322 - 1328},\\n\\ttitle = {ADASYN: Adaptive Synthetic Sampling Approach for Imbalanced Learning},\\n\\tjournal = {Proceedings of the International Joint Conference on Neural Networks},\\n\\tdoi = {10.1109/IJCNN.2008.4633969}\\n}\\n\\n@article{Haule,\\n\\ttitle = \"Evaluating the impact and clearance duration of freeway incidents\",\\n\\tjournal = \"International Journal of Transportation Science and Technology\",\\n\\tvolume = \"8\",\\n\\tnumber = \"1\",\\n\\tpages = \"13 - 24\",\\n\\tyear = \"2019\",\\n\\tissn = \"2046-0430\",\\n\\tdoi = \"https://doi.org/10.1016/j.ijtst.2018.06.005\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/S2046043018300522\",\\n\\tauthor = \"Henrick J. Haule and Thobias Sando and Richard Lentz and Ching-Hua Chuan and Priyanka Alluri\",\\n\\tkeywords = \"Incident duration, Hazard-based models, Predictive accuracy\",\\n\\tabstract = \"Transportation agencies use incident duration to report the performance of their incident management programs. Most agencies use the incident clearance duration, which in most cases refers to the duration from the reporting of an incident to the time the incident is cleared. This measure may not necessarily reflect how different types of incidents and various factors affect traffic conditions. The duration at which the incident influences traffic conditions could vary – shorter than the incident duration for some incidents and longer for others. This study, for the first time, introduced a performance measure called incident impact duration and demonstrated a method that was used for estimating it. Also, this study investigated the effects of using incident impact duration compared to the traditionally incident clearance duration in incident modeling. Using hazard-based models, the study analyzed factors that affect the estimated incident impact duration and the incident clearance duration. Results indicate that incidents detection methods, the number of responders, Traffic Management Center (TMC) operations, traffic conditions, towing and emergency services influence the duration of an incident. Moreover, the study assessed the predictive accuracy of the models resulted from both durations. It was observed that the incident impact duration provides a better prediction accuracy than the incident clearance duration.\"\\n}\\n\\n@article{Havensetal2013,\\n  author  = {Havens, T. C. and Bezdek, J. C. and Leckie, C., Ramamohanarao, K. and Palaniswami, M.},\\n  title   = {A Soft Modularity Function For Detecting Fuzzy Communities in Social Networks},\\n  journal = {IEEE Trans. Fuzzy Syst.}, \\n  volume  = {21},\\n  year    = {2013},\\n  pages   = {1170-1175}\\n}\\n\\n@article{Hazard2000,\\n\\ttitle = \"An exploratory hazard-based analysis of highway incident duration\",\\n\\tjournal = \"Transportation Research Part A: Policy and Practice\",\\n\\tvolume = \"34\",\\n\\tnumber = \"2\",\\n\\tpages = \"85 - 102\",\\n\\tyear = \"2000\",\\n\\tissn = \"0965-8564\",\\n\\tdoi = \"https://doi.org/10.1016/S0965-8564(98)00065-2\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/S0965856498000652\",\\n\\tauthor = \"Doohee Nam and Fred Mannering\",\\n\\tabstract = \"The statistical analysis of highway incident duration has become an increasingly import research topic due to the impact that highway incidents (vehicle accidents and disablements) have on traffic congestion. In addition, there is a growing need to evaluate incident management programs that seek to reduce incident duration and incident-induced traffic congestion. We apply hazard-based duration models to statistically evaluate the time it takes detect/report, respond to, and clear incidents. Two-year data from Washington State\\'s incident response team program were used to estimate the hazard models. The model estimation results show that a wide variety of factors significantly affect incident times (i.e. detection/reporting, response, and clearance times), and that different distributional assumptions for the hazard function are appropriate for the different incident times being considered. It was also found that the estimated coefficients were not stable between the two years of data used in model estimation. The findings of this paper provide an important demonstration of method and an empirical basis to assess incident management programs.\"\\n}\\n\\n@article{Henaff2015DeepCN,\\n  title={Deep Convolutional Networks on Graph-Structured Data},\\n  author={Mikael Henaff and Joan Bruna and Yann LeCun},\\n  journal={CoRR},\\n  year={2015},\\n  volume={abs/1506.05163}\\n}\\n\\n@article{Hojati2014,\\n\\ttitle = \"Modelling total duration of traffic incidents including incident detection and recovery time\",\\n\\tjournal = \"Accident Analysis \\\\& Prevention\",\\n\\tvolume = \"71\",\\n\\tpages = \"296 - 305\",\\n\\tyear = \"2014\",\\n\\tissn = \"0001-4575\",\\n\\tdoi = \"https://doi.org/10.1016/j.aap.2014.06.006\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/S0001457514001791\",\\n\\tauthor = \"Ahmad [Tavassoli Hojati] and Luis Ferreira and Simon Washington and Phil Charles and Ameneh Shobeirinejad\",\\n\\tkeywords = \"Total incident duration, Survival modelling, Motor vehicle crashes, Congestion management, Recurrent and non-recurrent congestion\",\\n\\tabstract = \"Traffic incidents are key contributors to non-recurrent congestion, potentially generating significant delay. Factors that influence the duration of incidents are important to understand so that effective mitigation strategies can be implemented. To identify and quantify the effects of influential factors, a methodology for studying total incident duration based on historical data from an ‘integrated database’ is proposed. Incident duration models are developed using a selected freeway segment in the Southeast Queensland, Australia network. The models include incident detection and recovery time as components of incident duration. A hazard-based duration modelling approach is applied to model incident duration as a function of a variety of factors that influence traffic incident duration. Parametric accelerated failure time survival models are developed to capture heterogeneity as a function of explanatory variables, with both fixed and random parameters specifications. The analysis reveals that factors affecting incident duration include incident characteristics (severity, type, injury, medical requirements, etc.), infrastructure characteristics (roadway shoulder availability), time of day, and traffic characteristics. The results indicate that event type durations are uniquely different, thus requiring different responses to effectively clear them. Furthermore, the results highlight the presence of unobserved incident duration heterogeneity as captured by the random parameter models, suggesting that additional factors need to be considered in future modelling efforts.\"\\n}\\n\\n@article{Hong2011,\\nabstract = {Accurate forecasting of inter-urban traffic flow has been one of the most important issues globally in the research on road traffic congestion. However, the information of inter-urban traffic presents a challenging situation; the traffic flow forecasting involves a rather complex nonlinear data pattern, particularly during daily peak periods, traffic flow data reveals cyclic (seasonal) trend. In the recent years, the support vector regression model (SVR) has been widely used to solve nonlinear regression and time series problems. However, the applications of SVR models to deal with cyclic (seasonal) trend time series have not been widely explored. This investigation presents a traffic flow forecasting model that combines the seasonal support vector regression model with chaotic simulated annealing algorithm (SSVRCSA), to forecast inter-urban traffic flow. Additionally, a numerical example of traffic flow values from northern Taiwan is employed to elucidate the forecasting performance of the proposed SSVRCSA model. The forecasting results indicate that the proposed model yields more accurate forecasting results than the seasonal autoregressive integrated moving average (SARIMA), back-propagation neural network (BPNN) and seasonal Holt-Winters (SHW) models. Therefore, the SSVRCSA model is a promising alternative for forecasting traffic flow. {\\\\textcopyright} 2011 Elsevier B.V.},\\nauthor = {Hong, Wei Chiang},\\ndoi = {10.1016/j.neucom.2010.12.032},\\nfile = {:Users/hezongyang/Downloads/1-s2.0-S0925231211001573-main.pdf:pdf},\\nisbn = {0925-2312},\\nissn = {09252312},\\njournal = {Neurocomputing},\\nkeywords = {Back-propagation neural network (BPNN),Chaotic simulated annealing algorithm (CSA),SARIMA,Seasonal adjustment,Seasonal holt-winters (SHW),Support vector regression (SVR),Traffic flow forecasting},\\nnumber = {12-13},\\npages = {2096--2107},\\npublisher = {Elsevier},\\ntitle = {{Traffic flow forecasting by seasonal SVR with chaotic simulated annealing algorithm}},\\nurl = {http://dx.doi.org/10.1016/j.neucom.2010.12.032},\\nvolume = {74},\\nyear = {2011}\\n}\\n\\n@article{Jeong2013, \\n    author={Y. {Jeong} and Y. {Byon} and M. M. {Castro-Neto} and S. M. {Easa}}, \\n    journal={IEEE Transactions on Intelligent Transportation Systems}, \\n    title={Supervised Weighting-Online Learning Algorithm for Short-Term Traffic Flow Prediction}, \\n    year={2013}, \\n    volume={14}, \\n    number={4}, \\n    pages={1700-1707}, \\n    keywords={automated highways;learning (artificial intelligence);regression analysis;support vector machines;traffic engineering computing;supervised weighting-online learning algorithm;intelligent transportation systems;proactive traffic management systems;dynamic traffic assignment;time difference;short-term traffic flow predictions;online learning weighted support-vector regression;OLWSVR model;Predictive models;Artificial neural networks;Prediction algorithms;Traffic control;Data models;Support vector machines;Intelligent transportation systems (ITSs);online learning weighted support-vector regression (OLWSVR);short-term traffic flow forecast;supervised algorithm}, \\n    doi={10.1109/TITS.2013.2267735}, \\n    ISSN={1524-9050}\\n}\\n\\n@article{KARLAFTIS2011,\\n    title = \"Statistical methods versus neural networks in transportation research: Differences, similarities and some insights\",\\n    journal = \"Trans. Research Part C\",\\n    volume = \"19\",\\n    number = \"3\",\\n    pages = \"387 - 399\",\\n    year = \"2011\",\\n    issn = \"0968-090X\",\\n    doi = \"https://doi.org/10.1016/j.trc.2010.10.004\",\\n    author = \"M.G. Karlaftis and E.I. Vlahogianni\",\\n    keywords = \"Statistical models, Neural networks, Transportation research\",\\n    abstract = \"In the field of transportation, data analysis is probably the most important and widely used research tool available. In the data analysis universe, there are two ‘schools of thought’; the first uses statistics as the tool of choice, while the second – one of the many methods from – Computational Intelligence. Although the goal of both approaches is the same, the two have kept each other at arm’s length. Researchers frequently fail to communicate and even understand each other’s work. In this paper, we discuss differences and similarities between these two approaches, we review relevant literature and attempt to provide a set of insights for selecting the appropriate approach.\"\\n}\\n\\n@article{Kang2018,\\n    abstract = {Accurate and timely short-term traffic flow prediction plays an important role in intelligent transportation management and control. Traffic flow prediction has a long history and is still a difficult problem due to intrinsically highly nonlinear and stochastic characteristics of complex transportation systems. In this paper, we employ the long short-term memory (LSTM) recurrent neural network to analyze the effects of various input settings on the LSTM prediction performances. Flow, speed, and occupancy at the same detector station are used as inputs to predict traffic flow. The results show that the inclusion of occupancy/speed information may help to enhance the performance of the model overall. Further, we include as inputs traffic variables from the upstream and/or downstream detector stations for traffic flow prediction. The evaluation of such spatial-temporal input interactions show that the inclusion of both downstream and upstream traffic information is useful in improving prediction accuracy. {\\\\textcopyright} 2017 IEEE.},\\n    author = {Kang, Danqing and Lv, Yisheng and Chen, Yuan Yuan},\\n    doi = {10.1109/ITSC.2017.8317872},\\n    isbn = {9781538615256},\\n    journal = {Intelligent Transportation Systems},\\n    keywords = {deep Learning,downstream traffic information,long short-term memory model (LSTM),traffic flow prediction,upstream traffic information},\\n    pages = {1--6},\\n    title = {{Short-term traffic flow prediction with LSTM recurrent neural network}},\\n    volume = {2018-March},\\n    year = {2018}\\n}\\n\\n@article{Khattak95,\\n\\ttitle={A simple time sequential procedure for predicting freeway incident duration},\\n\\tauthor={Khattak, Asad J and Schofer, Joseph L and Wang, Mu-Han},\\n\\tjournal={Journal of Intelligent Transportation Systems},\\n\\tvolume={2},\\n\\tnumber={2},\\n\\tpages={113--138},\\n\\tyear={1995},\\n\\tpublisher={Taylor \\\\& Francis}\\n}\\n@article{Smote,\\n\\ttitle={SMOTE: synthetic minority over-sampling technique},\\n\\tauthor={Chawla, Nitesh V and Bowyer, Kevin W and Hall, Lawrence O and Kegelmeyer, W Philip},\\n\\tjournal={Journal of artificial intelligence research},\\n\\tvolume={16},\\n\\tpages={321--357},\\n\\tyear={2002}\\n}\\n\\n@article{Kim2001,\\n\\ttitle = \"A Comparative Analysis of Incident Service Time on Urban Freeways\",\\n\\tjournal = \"IATSS Research\",\\n\\tvolume = \"25\",\\n\\tnumber = \"1\",\\n\\tpages = \"62 - 72\",\\n\\tyear = \"2001\",\\n\\tissn = \"0386-1112\",\\n\\tdoi = \"https://doi.org/10.1016/S0386-1112(14)60007-8\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/S0386111214600078\",\\n\\tauthor = \"Hyung Jin KIM and Hoi-Kyun CHOI\",\\n\\tkeywords = \"Incident management, Freeway traffic operations, Incident response model, Fuzzy control system, Incident service time\",\\n\\tabstract = \"The occurrence of an incident is one of the main causes of traffic congestion and delay on urban freeways. Currently, the development of an efficient traffic incident management process is an emerging issue in intelligent transport systems. The focus of this study is to develop an incident response model for use in an incident management program designed to reduce incident related traffic congestion and delays. Establishing a fuzzy control system based on a real operation process of incident response would help decrease the workload of operators who are constantly making essential decisions, and would be helpful in developing a more reliable operation procedure. Traffic incident data obtained from traffic detectors and information systems on freeways should be considered in order to determine the best form of operation. In this study, a fuzzy incident response model is formulated in terms of incident, type of vehicle, type of incident vehicle, location of incident vehicle, and incident service time. In order to analyze the reliability of the proposed model, the application of the model is made using the actual incident data collected on the freeway in the Los Angeles area. The application of the model shows that the fuzzy incident response system is very effective in describing the actual judgment of the incident operators in terms of incident service time.\"\\n}\\n\\n@article{LI2018116,\\n    title = \"Effective tourist volume forecasting supported by PCA and improved BPNN using Baidu index\",\\n    journal = \"Tourism Management\",\\n    volume = \"68\",\\n    pages = \"116 - 126\",\\n    year = \"2018\",\\n    issn = \"0261-5177\",\\n    doi = \"https://doi.org/10.1016/j.tourman.2018.03.006\",\\n    author = \"Shaowen Li and Tao Chen and Lin Wang and Chenghan Ming\",\\n    keywords = \"Tourist volume forecasting, Principal component analysis, Baidu index, Back-propagation neural network, Adaptive differential evolution\",\\n    abstract = \"The precise forecasting of tourist volume is a very challenging task. This paper aims to propose an effective model named PCA-ADE-BPNN for forecasting tourist volume based on Baidu index. The principal component analysis (PCA), a dimensional reduction, is employed to decorrelate the input data before training a back propagation neural network (BPNN) architecture, and the adaptive differential evolution algorithm (ADE) is for getting global optimization of BP network\\'s weight values and threshold values to enhance the forecasting performance of BPNN. The PCA-ADE-BPNN model is a new combination of a dimensional reduction algorithm, an optimization algorithm, and a neural network. The validity of this model is demonstrated by conducting case studies of Beijing City and Hainan Province, China. The results indicate the proposed PCA-ADE-BPNN always outperforms other models in terms of forecasting accuracies. Therefore, the proposed PCA-ADE-BPNN is a potential candidate for the effective forecasting of tourist volume.\"\\n}\\n\\n@article{LancichinettiFortunato2009,\\n  author  = {Lancichinetti, A. and Fortunato, S.},\\n  title   = {Benchmarks for testing community detection algorithms on directed and weighted graphs with overlapping communities},\\n  journal = {Phys. Rev. E.}, \\n  volume  = {80},\\n  year    = {2009},\\n  pages   = {016118}\\n}\\n\\n@article{Lancichinettietal2008,\\n  author  = {Lancichinetti, A. and Fortunato, S. and Radicchi, F.},\\n  title   = {Benchmark graphs for testing community detection algorithms},\\n  journal = {Phys. Rev. E.}, \\n  volume  = {78},\\n  year    = {2008},\\n  pages   = {046110}\\n}\\n\\n\\n\\n@article{LiOverview2018,\\n\\ttitle={Overview of traffic incident duration analysis and prediction},\\n\\tauthor={Li, Ruimin and Pereira, Francisco C and Ben-Akiva, Moshe E},\\n\\tjournal={European transport research review},\\n\\tvolume={10},\\n\\tnumber={2},\\n\\tpages={22},\\n\\tyear={2018},\\n\\tpublisher={Springer}\\n}\\n\\n@article{Lietal2013,\\n  author  = {Li, J. and Wang, X. and Eustace, J.},\\n  title   = {Detecting overlapping communities by seed community in weighted complex networks},\\n  journal = {Physica A.}, \\n  volume  = {392},\\n  year    = {2013},\\n  pages   = {6125-6134}\\n}\\n\\n@article{Light,\\n\\tauthor = {Hong, Sungmin and Mondes, Erika and oh, Cheol and Ulfarsson, Gudmundur},\\n\\tyear = {2014},\\n\\tmonth = {01},\\n\\tpages = {},\\n\\ttitle = {The Effect of Road Environment Factors on Freeway Traffic Crash Frequency during Daylight, Twilight, and Night Conditions}\\n}\\n\\n@article{Liu2010,\\n  author  = {Liu, J.},\\n  title   = {Fuzzy modularity and fuzzy community structure in networks},\\n  journal = {Eur. Phys. J. B.}, \\n  volume  = {77},\\n  year    = {2010},\\n  pages   = {547-557}\\n}\\n\\n@article{Liuetal2014,\\n  author  = {Liu, W. and Pellegrini, M. and Wang, X.},\\n  title   = {Detecting Communities Based on Network Topology},\\n  journal = {Sci. Rep.}, \\n  volume  = {4},\\n  year    = {2014},\\n  pages   = {5739}\\n}\\n\\n@article{Louetal2013,\\n  author  = {Lou, H. and Li, S. and Zhao, Y.},\\n  title   = {Detecting community structure using label propagation with weighted coherent neighborhood propinquity},\\n  journal = {Physica A.}, \\n  volume  = {392},\\n  year    = {2013},\\n  pages   = {3095-3105}\\n}\\n\\n@article{Lv2015,\\n    abstract = {Accurate and timely traffic flow information is important for the successful deployment of intelligent transportation systems. Over the last few years, traffic data have been exploding, and we have truly entered the era of big data for transportation. Existing traffic flow prediction methods mainly use shallow traffic prediction models and are still unsatisfying for many real-world applications. This situation inspires us to rethink the traffic flow prediction problem based on deep architecture models with big traffic data. In this paper, a novel deep-learning-based traffic flow prediction method is proposed, which considers the spatial and temporal correlations inherently. A stacked autoencoder model is used to learn generic traffic flow features, and it is trained in a greedy layerwise fashion. To the best of our knowledge, this is the first time that a deep architecture model is applied using autoencoders as building blocks to represent traffic flow features for prediction. Moreover, experiments demonstrate that the proposed method for traffic flow prediction has superior performance.},\\n    archivePrefix = {arXiv},\\n    arxivId = {1710.06832},\\n    author = {Lv, Yisheng and Duan, Yanjie and Kang, Wenwen and Li, Zhengxi and Wang, Fei Yue},\\n    doi = {10.1109/TITS.2014.2345663},\\n    eprint = {1710.06832},\\n    file = {:Users/hezongyang/Downloads/06894591.pdf:pdf},\\n    isbn = {1524-9050},\\n    issn = {15249050},\\n    journal = {IEEE Transactions on Intelligent Transportation Systems},\\n    keywords = {Deep learning,stacked autoencoders (SAEs),traffic flow prediction},\\n    number = {2},\\n    pages = {865--873},\\n    pmid = {3408328},\\n    publisher = {IEEE},\\n    title = {{Traffic Flow Prediction with Big Data: A Deep Learning Approach}},\\n    volume = {16},\\n    year = {2015}\\n}\\n\\n@article{McInnes2018UMAPUM,\\n\\ttitle={UMAP: Uniform Manifold Approximation and Projection for Dimension Reduction},\\n\\tauthor={Leland McInnes and John Healy},\\n\\tjournal={ArXiv},\\n\\tyear={2018},\\n\\tvolume={abs/1802.03426}\\n}\\n\\n@article{Mecha2013,\\n\\ttitle = \"Modeling freeway incident response time: A mechanism-based approach\",\\n\\tjournal = \"Transportation Research Part C: Emerging Technologies\",\\n\\tvolume = \"28\",\\n\\tpages = \"87 - 100\",\\n\\tyear = \"2013\",\\n\\tnote = \"Euro Transportation: selected paper from the EWGT Meeting, Padova, September 2009\",\\n\\tissn = \"0968-090X\",\\n\\tdoi = \"https://doi.org/10.1016/j.trc.2012.12.005\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/S0968090X12001519\",\\n\\tauthor = \"Lin Hou and Yunteng Lao and Yinhai Wang and Zuo Zhang and Yi Zhang and Zhiheng Li\",\\n\\tkeywords = \"Freeway incident, Response time, Incident response truck, Preparation delay, Travel time\",\\n\\tabstract = \"Incident response time is critical for incident management. The sooner an incident is responded to, the lower the negative impact comes from it. There have been some achievements on incident response time modeling. However, most of them were based on empirical observations rather than the mechanism of the system and hence their findings were highly dependent on the proposed hypotheses and study sites. A more general analytical method is needed for response time analysis. To fill up the gap, a mechanism based approach is proposed to model the incident response process and explore the contributing explanatory attributes in this paper. A typical incident response process is mathematically formulated based on the incident response truck (IRT)’s activity. Response time is considered being comprised of both preparation delay and travel time to the incident site. Both components are modeled using probability distributions to take their stochastic features into account. The response time model is calibrated using the Washington State Incident Tracking System (WITS) data and dual-loop detector data collected in 2009. Seven variables were found to significantly increase the response preparation delay (e.g. injury involved, heavy truck involved, and weekends) and eleven variables were found having a decreasing effect on the preparation delay (e.g. peak hour and average annual daily traffic). The model has the potential to be used for incident response resource optimization and identification of measures for incident response time improvement.\"\\n}\\n\\n@article{Nepuszetal2008,\\n  author  = {Nepusz, T. and Petr\\\\\\'oczi, A. and N\\\\\\'egyessy, L. and Bazs\\\\\\'o, F.},\\n  title   = {Fuzzy communities and the concept of bridgeness in complex networks},\\n  journal = {Phys. Rev. E.}, \\n  volume  = {77},\\n  year    = {2008},\\n  pages   = {016107}\\n}\\n\\n@article{NewmanGirvan2004,\\n  author  = {Newman, M. E. J. and Girvan, M.},\\n  title   = {Finding and evaluating community structure in networks},\\n  journal = {Phys. Rev. E.}, \\n  volume  = {69},\\n  year    = {2004},\\n  pages   = {026113}\\n}\\n\\n@article{Nguyen2018,\\nauthor = {Nguyen, Hoang and Kieu, Minh and Wen, Tao and Cai, Chen},\\nyear = {2018},\\nmonth = {07},\\npages = {},\\ntitle = {Deep learning methods in transportation domain: A review},\\nvolume = {12},\\njournal = {IET Intelligent Transport Systems},\\ndoi = {10.1049/iet-its.2018.0064}\\n}\\n\\n@article{Nguyen2019,\\n    author = {Nguyen, Hoang and Bentley, Christopher and Kieu, Minh and Fu, Yushuai and Cai, Chen},\\n    year = {2019},\\n    month = {02},\\n    pages = {},\\n    title = {A DEEP LEARNING SYSTEM FOR TRAVEL SPEED PREDICTIONS ON MULTIPLE ARTERIAL ROAD SEGMENTS},\\n    doi = {10.13140/RG.2.2.19058.96963}\\n}\\n\\n@article{POLSON20171,\\n    title = \"Deep learning for short-term traffic flow prediction\",\\n    journal = \"Trans. Research Part C\",\\n    volume = \"79\",\\n    pages = \"1 - 17\",\\n    year = \"2017\",\\n    issn = \"0968-090X\",\\n    doi = \"https://doi.org/10.1016/j.trc.2017.02.024\",\\n    author = \"Nicholas G. Polson and Vadim O. Sokolov\",\\n    keywords = \"Traffic Flows, Deep Learning, Trend filtering, Sparse linear models\",\\n    abstract = \"We develop a deep learning model to predict traffic flows. The main contribution is development of an architecture that combines a linear model that is fitted using ℓ1 regularization and a sequence of tanh layers. The challenge of predicting traffic flows are the sharp nonlinearities due to transitions between free flow, breakdown, recovery and congestion. We show that deep learning architectures can capture these nonlinear spatio-temporal effects. The first layer identifies spatio-temporal relations among predictors and other layers model nonlinear relations. We illustrate our methodology on road sensor data from Interstate I-55 and predict traffic flows during two special events; a Chicago Bears football game and an extreme snowstorm event. Both cases have sharp traffic flow regime changes, occurring very suddenly, and we show how deep learning provides precise short term traffic flow predictions.\"\\n}\\n\\n@article{Psorakisetal2011,\\n  author  = {Psorakis, I. and Roberts, S. and Ebden, M. and Sheldon, B.},\\n  title   = {Overlapping community detection using Bayesian non-negative matrix factorization},\\n  journal = {Phys. Rev. E.}, \\n  volume  = {83},\\n  year    = {2011},\\n  pages   = {066114}\\n}\\n\\n@article{Raghavanetal2007,\\n  author  = {Raghavan, U. and Albert, R. and Kumara, S.},\\n  title   = {Near linear time algorithm to detect community structures in large-scale networks},\\n  journal = {Phys. Rev E.}, \\n  volume  = {76},\\n  year    = {2007},\\n  pages   = {036106}\\n}\\n\\n@article{Rostami2017,\\nabstract = {Background One genomic breakpoint can result in variable BCR-ABL1 transcript types due to alternative splicing. The influence of different BCR-ABL1 transcript types on clinical outcome is still controversial. Aim of the study The objective of this analysis was to determine the impact of transcript type on response, clinical outcome, recurrence risk after treatment with Imatinib mesylate in Chronic Myeloid Leukemia (CML) patients. Methods Sixty CML patients in chronic phase were analyzed by quantitative real-time polymerase chain reaction (qRT-PCR) and banding standard protocols. Results There was a significant difference in collective incidence of complete cytogenetic response (CCR) between the e14a2 and e13a2 groups (P = 0.04). The median time to achieve CCR was shorter in e14a2 patients than to e13a2 (P = 0.01). This finding is paralleled by the molecular response where the median of the BCR-ABL1/ABL1 expression levels were significantly lower in e14a2 transcript compared to e13a2 type at 3, 6, 9 and 12 months from the start of therapy (P {\\\\textless} 0.01). The probability of recurrence after treatment discontinuation was 9.33 fold higher in e13a2 transcript, that is reported here for the first time ($\\\\chi$2 = 5.49; P = 0.01; OR: 9.33; 95{\\\\%} CI: 1.59, 54.67). No significant difference was observed regarding overall survival (OS), although Patients with e14a2 transcript displayed a significant tendency toward a higher event free survival (EFS) ratio (P = 0.03). Conclusion We found that patients with the e14a2 transcript achieved better and faster responses to Imatinib mesylate. In this study, parallel data regarding molecular and cytogenetic responses, impact of transcript type on the probability of recurrence might suggest a general outcome that the type of transcript can be used as a prognostic marker at diagnosis.},\\nauthor = {Rostami, Golale and Hamid, Mohammad and Jalaeikhoo, Hasan},\\ndoi = {10.1016/j.gene.2017.06.018},\\nfile = {:Users/hezongyang/Downloads/Lawrence{\\\\_}et{\\\\_}al.pdf:pdf},\\nisbn = {0378-1119},\\nissn = {18790038},\\njournal = {Gene},\\nkeywords = {BCR-ABL1 transcript,Chronic Myeloid Leukemia,Clinical outcome,Imatinib mesylate,Treatment responses},\\nnumber = {1},\\npages = {202--206},\\npmid = {28627443},\\ntitle = {{Impact of the BCR-ABL1 fusion transcripts on different responses to Imatinib and disease recurrence in Iranian patients with Chronic Myeloid Leukemia}},\\nvolume = {627},\\nyear = {2017}\\n}\\n\\n@article{Roxana2018,\\n\\ttitle={A framework for travel time variability analysis using urban traffic incident data},\\n\\tauthor={Javid, Roxana J and Javid, Ramina Jahanbakhsh},\\n\\tjournal={IATSS research},\\n\\tvolume={42},\\n\\tnumber={1},\\n\\tpages={30--38},\\n\\tyear={2018},\\n\\tpublisher={Elsevier}\\n}\\n\\n@article{Simult2015,\\n\\ttitle = \"Simultaneous equation modeling of freeway accident duration and lanes blocked\",\\n\\tjournal = \"Analytic Methods in Accident Research\",\\n\\tvolume = \"7\",\\n\\tpages = \"16 - 28\",\\n\\tyear = \"2015\",\\n\\tissn = \"2213-6657\",\\n\\tdoi = \"https://doi.org/10.1016/j.amar.2015.04.003\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/S2213665715000275\",\\n\\tauthor = \"Yi-Shih Chung and Yu-Chiun Chiou and Chia-Hua Lin\",\\n\\tkeywords = \"Simultaneous equation modeling, Accident duration, Number of lanes blocked, Traffic accidents\",\\n\\tabstract = \"Unbiased estimates are crucial to providing correct information that is required in accident management. Whereas earlier studies have proposed various approaches to reduce the adverse effects of unobserved heterogeneity, this study proposes accelerated failure time (AFT) models of accident duration with flexible distributions of the error term and the frailty parameter. A two-stage residual inclusion (2SRI) method for identifying the effects of endogenous variable in the nonlinear AFT models is adopted. The Taiwanese freeway accident databases were used to evaluate the applicability of the proposed approach. The results reveal that AFT models with a non-monotone Log-logistic error term distribution and a gamma frailty parameter distribution outperformed those with other assumed distributions. Number of lanes blocked was found as a significant endogenous variable to accident duration; the endogenous variable effect, if not accounted for or accounted by traditional two-stage least squares estimators, would underestimate the effect of the number of lanes blocked on accident duration.\"\\n}\\n\\n@article{SobolevskyCampari2014,\\n  author  = {Sobolevsky, S. and Campari, R.},\\n  title   = {General optimization technique for high-quality community detection in complex networks},\\n  journal = {Phys. Rev. E.}, \\n  volume  = {90},\\n  year    = {2014},\\n  pages   = {012811}\\n}\\n\\n@article{SubeljBajec2011a,\\n  author  = {\\\\v{S}ubelj, L. and Bajec, M.},\\n  title   = {Robust network community detection using balanced propagation},\\n  journal = {Eur. Phys. J. B.}, \\n  volume  = {81},\\n  year    = {2011},\\n  pages   = {353-362}\\n}\\n\\n@article{SubeljBajec2011b,\\n  author  = {\\\\v{S}ubelj, L. and Bajec, M.},\\n  title   = {Unfolding communities in large complex networks: Combining defensive and offensive label propagation for core extraction},\\n  journal = {Phys. Rev. E.}, \\n  volume  = {83},\\n  year    = {2011},\\n  pages   = {036103}\\n}\\n\\n@article{SubeljBajec2012,\\n  author  = {\\\\v{S}ubelj, L. and Bajec, M.},\\n  title   = {Ubiquitousness of link-density and link-pattern communities in real-world networks},\\n  journal = {Eur. Phys. J. B.}, \\n  volume  = {85},\\n  year    = {2012},\\n  pages   = {1-11}\\n}\\n\\n@article{Sunetal2011,\\n  author  = {Sun, P. and Gao, L. and Han, S.},\\n  title   = {Identification of overlapping and non-overlapping community structure by fuzzy clustering in complex networks},\\n  journal = {Inf. Sci.}, \\n  volume  = {181},\\n  year    = {2011},\\n  pages   = {1060-1071}\\n}\\n\\n@article{TIAN2018297,\\n    title = \"LSTM-based traffic flow prediction with missing data\",\\n    journal = \"Neurocomputing\",\\n    volume = \"318\",\\n    pages = \"297 - 305\",\\n    year = \"2018\",\\n    issn = \"0925-2312\",\\n    doi = \"https://doi.org/10.1016/j.neucom.2018.08.067\",\\n    author = \"Yan Tian and Kaili Zhang and Jianyuan Li and Xianxuan Lin and Bailin Yang\",\\n    keywords = \"Traffic flow prediction, Intelligent transportation systems, Deep learning, LSTM\",\\n    abstract = \"Traffic flow prediction plays a key role in intelligent transportation systems. However, since traffic sensors are typically manually controlled, traffic flow data with varying length, irregular sampling and missing data are difficult to exploit effectively. To overcome this problem, we propose a novel approach that is based on Long Short-Term Memory (LSTM) in this paper. In addition, the multiscale temporal smoothing is employed to infer lost data and the prediction residual is learned by our approach. We demonstrate the performance of our approach on both the Caltrans Performance Measurement System (PeMS) data set and our own traffic flow data set. According to the experimental results, our approach obtains higher accuracy in traffic flow prediction compared with other approaches.\"\\n}\\n\\n@article{TIM,\\n\\tauthor = {U.S. Department of Transportation - Federal Highway Administration},\\n\\tyear = {2010},\\n\\ttitle = {Traffic Incident Management Handbook},\\n\\turl = {https://ops.fhwa.dot.gov/eto_tim_pse/publications/timhandbook/}\\n}\\n\\n@article{Tan2018,\\nauthor = {Tan, Huachun and Qin, Lingqiao and Jiang, Zhuxi and Wu, Yuankai and Ran, Bin},\\ndoi = {10.1016/j.trc.2018.03.001},\\nfile = {:Users/hezongyang/Desktop/code{\\\\_}traffic/haowen-li-traffic-counts-a3dba4b2e495/Biblio/2018{\\\\_}Hybrid{\\\\_}Deep{\\\\_}learning{\\\\_}approach{\\\\_}traffic{\\\\_}flow{\\\\_}prediction.pdf:pdf},\\nissn = {0968090X},\\njournal = {Trans. Research Part C},\\nkeywords = {convolutional neural network,ow prediction,recurrent neural network,tra ffi c fl},\\nnumber = {March},\\npages = {166--180},\\ntitle = {{A hybrid deep learning based traffic flow prediction method and its understanding}},\\nvolume = {90},\\nyear = {2018}\\n}\\n\\n@article{URM,\\n\\tauthor = {Connecticut  Transportation  Strategy  Board’s  Statewide  Incident  Management  Task  Force},\\n\\tyear = {2008},\\n\\ttitle = {Unified Response Manual  for Highway Incidents  in the State of Connecticut },\\n\\turl = {https://portal.ct.gov/-/media/CFPC/_old_files/UnifiedResponseManual61008pdf.pdf?la=en}\\n}\\n\\n@article{VANDERVOORT1996307,\\n    title = \"Combining kohonen maps with arima time series models to forecast traffic flow\",\\n    journal = \"Transportation Research Part C\",\\n    volume = \"4\",\\n    number = \"5\",\\n    pages = \"307 - 318\",\\n    year = \"1996\",\\n    issn = \"0968-090X\",\\n    doi = \"https://doi.org/10.1016/S0968-090X(97)82903-8\",\\n    author = \"Mascha Van Der Voort and Mark Dougherty and Susan Watson\",\\n    abstract = \"A hybrid method of short-term traffic forecasting is introduced; the KARIMA method. The technique uses a Kohonen self-organizing map as an initial classifier; each class has an individually tuned ARIMA model associated with it. Using a Kohonen map which is hexagonal in layout eases the problem of defining the classes. The explicit separation of the tasks of classification and functional approximation greatly improves forecasting performance compared to either a single ARIMA model or a backpropagation neural network. The model is demonstrated by producing forecasts of traffic flow, at horizons of half an hour and an hour, for a French motorway. Performance is similar to that exhibited by other layered models, but the number of classes needed is much smaller (typically between two and four). Because the number of classes is small, it is concluded that the algorithm could be easily retrained in order to track long-term changes in traffic flow and should also prove to be readily transferrable.\"\\n}\\n\\n@article{Vehlowetal2013,\\n  author  = {Vehlow, C. and Reinhardt, T. and Weiskopf, D.},\\n  title   = {Visualizing Fuzzy Overlapping Communities in Networks},\\n  journal = {IEEE Trans. Vis. Comput. Graph.}, \\n  volume  = {19},\\n  year    = {2013},\\n  pages   = {2486-2495}\\n}\\n\\n@article{WOLD198737,\\n\\ttitle = \"Principal component analysis\",\\n\\tjournal = \"Chemometrics and Intelligent Laboratory Systems\",\\n\\tvolume = \"2\",\\n\\tnumber = \"1\",\\n\\tpages = \"37 - 52\",\\n\\tyear = \"1987\",\\n\\tnote = \"Proceedings of the Multivariate Statistical Workshop for Geologists and Geochemists\",\\n\\tissn = \"0169-7439\",\\n\\tdoi = \"https://doi.org/10.1016/0169-7439(87)80084-9\",\\n\\turl = \"http://www.sciencedirect.com/science/article/pii/0169743987800849\",\\n\\tauthor = \"Svante Wold and Kim Esbensen and Paul Geladi\",\\n\\tabstract = \"Principal component analysis of a data matrix extracts the dominant patterns in the matrix in terms of a complementary set of score and loading plots. It is the responsibility of the data analyst to formulate the scientific issue at hand in terms of PC projections, PLS regressions, etc. Ask yourself, or the investigator, why the data matrix was collected, and for what purpose the experiments and measurements were made. Specify before the analysis what kinds of patterns you would expect and what you would find exciting. The results of the analysis depend on the scaling of the matrix, which therefore must be specified. Variance scaling, where each variable is scaled to unit variance, can be recommended for general use, provided that almost constant variables are left unscaled. Combining different types of variables warrants blockscaling. In the initial analysis, look for outliers and strong groupings in the plots, indicating that the data matrix perhaps should be “polished” or whether disjoint modeling is the proper course. For plotting purposes, two or three principal components are usually sufficient, but for modeling purposes the number of significant components should be properly determined, e.g. by cross-validation. Use the resulting principal components to guide your continued investigation or chemical experimentation, not as an end in itself.\"\\n}\\n\\n@article{Wang2016TrafficSP,\\n  title={Traffic Speed Prediction and Congestion Source Exploration: A Deep Learning Method},\\n  author={Jingyuan Wang and Qian Gu and Junjie Wu and Guannan Liu and Zhang Xiong},\\n  journal={International Conference on Data Mining},\\n  year={2016},\\n  pages={499-508}\\n}\\n\\n@article{WangLi2013,\\n  author  = {Wang, X. and Li, J.},\\n  title   = {Detecting communities by the core-vertex and intimate degree in complex networks},\\n  journal = {Physica A.}, \\n  volume  = {392},\\n  year    = {2013},\\n  pages   = {2555-2563}\\n}\\n\\n@article{Wangetal2013,\\n  author  = {Wang, W. and Liu, D. and Liu, X. and Pan, L.},\\n  title   = {Fuzzy overlapping community detection based on local random walk and multidimensional scaling},\\n  journal = {Physica A.}, \\n  volume  = {392},\\n  year    = {2013},\\n  pages   = {6578-6586}\\n}\\n\\n@article{Williams2001,\\n    author = {Billy M. Williams},\\n    title ={Multivariate Vehicular Traffic Flow Prediction: Evaluation of ARIMAX Modeling},\\n    journal = {Trans. Res. Rec.},\\n    volume = {1776},\\n    number = {1},\\n    pages = {194-200},\\n    year = {2001},\\n    doi = {10.3141/1776-25},\\n    abstract = { Short-term freeway traffic flow forecasting efforts to date have focused on predictions based solely on previous observations at the location of interest. This univariate prediction is useful for certain types of intelligent transportation system (ITS) forecasts, such as operational demand forecasts at system entry points. In addition, data from upstream sensors should improve forecasts at downstream locations. This motivates investigation of multivariate forecast models that include upstream sensor data. A candidate model is transfer functions with autoregressive integrated moving average errors, otherwise known as the ARIMAX model. The ARIMAX model was applied to motorway data from France that had been the subject of previous traffic flow forecasting research. The results indicate that ARIMAX models provide improved forecast performance over univariate forecast models. However, several issues must be addressed before widespread use of ARIMAX models for ITS forecasts is feasible. These issues include the increased complexity of model specification, estimation, and maintenance; model consistency; model robustness in the face of interruptions in the upstream data series; and variability in the cross-correlation between upstream and downstream observations. The last issue is critical because ARIMAX models assume constant transfer function parameters, whereas the correlation between upstream and downstream observations vary with prevailing traffic conditions, especially traffic stream speed. Therefore, further research is needed to investigate model extensions and refinements to provide a generalizable, self-tuning multivariate forecasting model that is easily implemented and that effectively models varying upstream to downstream correlations. }\\n}\\n\\n@article{Wu2016,\\nabstract = {Deep learning approaches have reached a celebrity status in artificial intelligence field, its success have mostly relied on Convolutional Networks (CNN) and Recurrent Networks. By exploiting fundamental spatial properties of images and videos, the CNN always achieves dominant performance on visual tasks. And the Recurrent Networks (RNN) especially long short-term memory methods (LSTM) can successfully characterize the temporal correlation, thus exhibits superior capability for time series tasks. Traffic flow data have plentiful characteristics on both time and space domain. However, applications of CNN and LSTM approaches on traffic flow are limited. In this paper, we propose a novel deep architecture combined CNN and LSTM to forecast future traffic flow (CLTFP). An 1-dimension CNN is exploited to capture spatial features of traffic flow, and two LSTMs are utilized to mine the short-term variability and periodicities of traffic flow. Given those meaningful features, the feature-level fusion is performed to achieve short-term forecasting. The proposed CLTFP is compared with other popular forecasting methods on an open datasets. Experimental results indicate that the CLTFP has considerable advantages in traffic flow forecasting. in additional, the proposed CLTFP is analyzed from the view of Granger Causality, and several interesting properties of CLTFP are discovered and discussed .},\\narchivePrefix = {arXiv},\\narxivId = {1612.01022},\\nauthor = {Wu, Yuankai and Tan, Huachun},\\neprint = {1612.01022},\\nfile = {:Users/hezongyang/Downloads/1612.01022.pdf:pdf},\\npages = {1--14},\\ntitle = {{Short-term traffic flow forecasting with spatial-temporal correlation in a hybrid deep learning framework}},\\nurl = {http://arxiv.org/abs/1612.01022},\\nyear = {2016}\\n}\\n\\n@article{Wu2019,\\nauthor = {Y. Wu and H. Tan and L. Qin and B. Ran and Z. Jiang},\\ntitle = \"A hybrid deep learning based traffic flow prediction method and its understanding\",\\njournal = \"Transportation Research Part C\",\\nvolume = \"90\",\\npages = \"166–180\",\\nyear = \"2018\"\\n}\\n\\n@article{YAN2019259,\\n    title = \"A graph convolutional neural network for classification of building patterns using spatial vector data\",\\n    journal = \"ISPRS Journal of Photogrammetry and Remote Sensing\",\\n    volume = \"150\",\\n    pages = \"259 - 273\",\\n    year = \"2019\",\\n    issn = \"0924-2716\",\\n    author = \"Xiongfeng Yan and Tinghua Ai and Min Yang and Hongmei Yin\",\\n    keywords = \"Building pattern classification, Graph convolutional neural network, Machine learning, Spatial vector data, Graph Fourier transform, Deep learning\",\\n    abstract = \"Machine learning methods, specifically, convolutional neural networks (CNNs), have emerged as an integral part of scientific research in many disciplines. However, these powerful methods often fail to perform pattern analysis and knowledge mining with spatial vector data because in most cases, such data are not underlying grid-like or array structures but can only be modeled as graph structures. The present study introduces a novel graph convolution by converting it from the vertex domain into a point-wise product in the Fourier domain using the graph Fourier transform and convolution theorem. In addition, the graph convolutional neural network (GCNN) architecture is proposed to analyze graph-structured spatial vector data. The focus of this study is the classical task of building pattern classification, which remains limited by the use of design rules and manually extracted features for specific patterns. The spatial vector data representing grouped buildings are modeled as graphs, and indices for the characteristics of individual buildings are investigated to collect the input variables. The pattern features of these graphs are directly extracted by training labeled data. Experiments confirmed that the GCNN produces satisfactory results in terms of identifying regular and irregular patterns, and thus achieves a significant improvement over existing methods. In summary, the GCNN has considerable potential for the analysis of graph-structured spatial vector data as well as scope for further improvement.\"\\n}\\n\\n@article{YANG2019320,\\n    title = \"Traffic flow prediction using {LSTM} with feature enhancement\",\\n    journal = \"Neurocomputing\",\\n    volume = \"332\",\\n    pages = \"320 - 327\",\\n    year = \"2019\",\\n    issn = \"0925-2312\",\\n    author = \"Bailin Yang and Shulin Sun and Jianyuan Li and Xianxuan Lin and Yan Tian\",\\n    keywords = \"Short-term traffic flow prediction, Noise processing, LSTM feature enhancement, Attention mechanism\",\\n    abstract = \"Long short-term memory (LSTM) is widely used to process and predict events with time series, but it is difficult to solve exceedingly long-term dependencies, possibly because the LSTM errors increase as the sequence length increases. Recently, researchers have noted that adding features on multiple time scales can help improve the long-term dependency of the RNN, which is inspired by the attention mechanism, considering the need for historical data in traffic flow prediction. We propose an improved approach that connects the high-impact value of remarkably long sequence time steps to the current time step, and these high-impact traffic flow values are captured using the attention mechanism. At the same time, we smooth out some data beyond the normal range to obtain better prediction results. The experimental results show that the proposed prediction model has certain competitiveness in short-term traffic flow predictions.\"\\n}\\n\\n@article{ZHANG201465,\\n    title = \"A hybrid short-term traffic flow forecasting method based on spectral analysis and statistical volatility model\",\\n    journal = \"Transportation Research Part C\",\\n    volume = \"43\",\\n    pages = \"65 - 78\",\\n    year = \"2014\",\\n    issn = \"0968-090X\",\\n    doi = \"https://doi.org/10.1016/j.trc.2013.11.011\",\\n    author = \"Yanru Zhang and Yunlong Zhang and Ali Haghani\",\\n    keywords = \"Short-term forecasting, Traffic flow, Model decomposition, Spectral analysis, Volatility analysis, GARCH, GJR-GARCH\",\\n    abstract = \"Short-term traffic flow prediction is a critical aspect of Intelligent Transportation System. Timely and accurate traffic forecasting results are necessary inputs for advanced traffic management systems (ATMS) and advanced traveler information systems (ATIS). Despite the proliferation of advanced methodologies, modeling the uncertainty of traffic conditions is still a challenge, especially during congested situations. This paper presents a hybrid model for multi-step ahead traffic flow forecasting in a freeway system with real-time traffic flow data. This proposed methodology forecasts traffic flow by decomposing the data into three modeling components: an intra-day or periodic trend by introducing the spectral analysis technique, a deterministic part modeled by the ARIMA model, and the volatility estimated by the GJR-GARCH model. The aim of this study is to provide deeper insights into underlining traffic patterns and to improve the prediction accuracy and reliability by modeling these patterns separately. The forecasting performance of the proposed hybrid model is investigated with real time freeway traffic flow data from Houston, Texas. The experimental results demonstrate that the proposed method is able to unearth the underlying periodic characteristics and volatility nature of traffic flow data and show promising abilities in improving the accuracy and reliability of freeway traffic flow forecasting in multi-step ahead forecasting.\"\\n}\\n\\n@article{Zeng,\\n\\tauthor = {Xiaosi Zeng and Praprut Songchitruksa},\\n\\ttitle ={Empirical Method for Estimating Traffic Incident Recovery Time},\\n\\tjournal = {Transportation Research Record},\\n\\tvolume = {2178},\\n\\tnumber = {1},\\n\\tpages = {119-127},\\n\\tyear = {2010},\\n\\tdoi = {10.3141/2178-13},\\n\\tURL = { \\n\\thttps://doi.org/10.3141/2178-13\\n\\t},\\n\\teprint = { \\n\\thttps://doi.org/10.3141/2178-13\\n\\t\\n\\t}\\n\\t,\\n\\tabstract = { Incident duration and traffic recovery time are the two critical periods for any incident management process. Because incident durations are available in postevaluation analyses, the reliability of estimating incident-induced delay depends significantly on the accuracy of recovery time estimation. The dynamics of the traffic system under the combined impact of recurrent and nonrecurrent congestions are complex and thus make it difficult to quantify the incident impact from recurrent congestion. This paper extends the difference-in-travel-time method to estimate traffic recovery time by using both incident and travel time data. The proposed method uses percentile statistics to establish the background conditions that represent travelers\\' anticipation under incident-free conditions and then employs the concept of the difference in the travel time and the information from the incident database to estimate traffic recovery time. The variability of estimates of traffic recovery time was also obtained by using the proposed method. The case study conducted by using the proposed method revealed that the method is fairly straightforward and robust in that the “ground truth” representation of incident impacts can be captured without any model assumptions and calibrations. In addition, the method can be used to support the calculation of various measures to monitor the performance of freeway and incident management programs. }\\n}\\n\\n@article{Zhangetal2007,\\n  author  = {Zhang, S. and Wang, R. and Zhang, X.},\\n  title   = {Identification of overlapping community structure in complex networks using fuzzy c-means clustering},\\n  journal = {Physica A.}, \\n  volume  = {374},\\n  year    = {2007},\\n  pages   = {483-490}\\n}\\n\\n@article{abou2020real,\\n  title={A real-time crash prediction fusion framework: An imbalance-aware strategy for collision avoidance systems},\\n  author={Abou Elassad, Zouhair Elamrani and Mousannif, Hajar and Al Moatassime, Hassan},\\n  journal={Transportation research part C: emerging technologies},\\n  volume={118},\\n  pages={102708},\\n  year={2020},\\n  publisher={Elsevier}\\n}\\n\\n@article{alkheder2017severity,\\n\\ttitle={Severity prediction of traffic accident using an artificial neural network},\\n\\tauthor={Alkheder, Sharaf and Taamneh, Madhar and Taamneh, Salah},\\n\\tjournal={Journal of Forecasting},\\n\\tvolume={36},\\n\\tnumber={1},\\n\\tpages={100--108},\\n\\tyear={2017},\\n\\tpublisher={Wiley Online Library}\\n}\\n\\n@misc{arc1,\\n  title={The 2002 Urban Mobility Report (College Station, TX: Texas Transportation Institute, Texas A\\\\&M University, June)},\\n  author={Schrank, David and Lomax, Tim},\\n  year={2002}\\n}\\n\\n@article{barandela2003strategies,\\n\\ttitle={Strategies for learning in class imbalance problems},\\n\\tauthor={Barandela, Ricardo and S{\\\\\\'a}nchez, Jos{\\\\\\'e} Salvador and Garca, V and Rangel, Edgar},\\n\\tjournal={Pattern Recognition},\\n\\tvolume={36},\\n\\tnumber={3},\\n\\tpages={849--851},\\n\\tyear={2003},\\n\\tpublisher={Elsevier Science Publishing Company, Inc.}\\n}\\n\\n@article{barcellos2015novel,\\n\\ttitle={A novel video based system for detecting and counting vehicles at user-defined virtual loops},\\n\\tauthor={Barcellos, Pablo and Bouvi{\\\\\\'e}, Christiano and Escouto, Fabiano Lopes and Scharcanski, Jacob},\\n\\tjournal={Expert Systems with Applications},\\n\\tvolume={42},\\n\\tnumber={4},\\n\\tpages={1845--1856},\\n\\tyear={2015},\\n\\tpublisher={Elsevier}\\n}\\n\\n@article{berkson1944application,\\n  title={Application of the logistic function to bio-assay},\\n  author={Berkson, Joseph},\\n  journal={Journal of the American statistical association},\\n  volume={39},\\n  number={227},\\n  pages={357--365},\\n  year={1944},\\n  publisher={Taylor \\\\& Francis Group}\\n}\\n\\n@article{chung2010modeling,\\n\\ttitle={Modeling accident duration and its mitigation strategies on South Korean freeway systems},\\n\\tauthor={Chung, Younshik and Walubita, Lubinda F and Choi, Keechoo},\\n\\tjournal={Transportation research record},\\n\\tvolume={2178},\\n\\tnumber={1},\\n\\tpages={49--57},\\n\\tyear={2010},\\n\\tpublisher={SAGE Publications Sage CA: Los Angeles, CA}\\n}\\n\\n@article{chung2012methodological,\\n\\ttitle={A methodological approach for estimating temporal and spatial extent of delays caused by freeway accidents},\\n\\tauthor={Chung, Younshik and Recker, Wilfred W},\\n\\tjournal={IEEE Transactions on Intelligent Transportation Systems},\\n\\tvolume={13},\\n\\tnumber={3},\\n\\tpages={1454--1461},\\n\\tyear={2012},\\n\\tpublisher={IEEE}\\n}\\n\\n@article{curiel2018novel,\\n\\ttitle={A novel rare event approach to measure the randomness and concentration of road accidents},\\n\\tauthor={Curiel, Rafael Prieto and Ramirez, Humberto Gonzalez and Bishop, Steven Richard},\\n\\tjournal={PloS one},\\n\\tvolume={13},\\n\\tnumber={8},\\n\\tyear={2018},\\n\\tpublisher={Public Library of Science}\\n}\\n\\n@article{dKamarianakis2003,\\n    author = {Yiannis Kamarianakis and Poulicos Prastacos},\\n    title ={Forecasting Traffic Flow Conditions in an Urban Network: Comparison of Multivariate and Univariate Approaches},\\n    journal = {Trans. Res. Rec.},\\n    volume = {1857},\\n    number = {1},\\n    pages = {74-84},\\n    year = {2003},\\n    doi = {10.3141/1857-09},\\n    eprint = { https://doi.org/10.3141/1857-09},\\n        abstract = { Several univariate and multivariate models have been proposed for performing short-term forecasting of traffic flow. Two different univariate [historical average and ARIMA (autoregressive integrated moving average)] and two multivariate [VARMA (vector autoregressive moving average) and STARIMA (space–time ARIMA)] models are presented and discussed. A comparison of the forecasting performance of these four models is undertaken with data sets from 25 loop detectors located in major arterials in the city of Athens, Greece. The variable under study is the relative velocity, which is the traffic volume divided by the road occupancy. Although the specification of the network’s neighborhood structure for the STARIMA model was relatively simple and can be further refined, the results obtained indicate a comparable forecasting performance for the ARIMA, VARMA, and STARIMA models. The historical average model could not cope with the variability of the data sets at hand. }\\n}\\n\\n@article{de2011analysis,\\n\\ttitle={Analysis of traffic accident injury severity on Spanish rural highways using Bayesian networks},\\n\\tauthor={de O{\\\\~n}a, Juan and Mujalli, Randa Oqab and Calvo, Francisco J},\\n\\tjournal={Accident Analysis \\\\& Prevention},\\n\\tvolume={43},\\n\\tnumber={1},\\n\\tpages={402--411},\\n\\tyear={2011},\\n\\tpublisher={Elsevier}\\n}\\n@article{zong2013prediction,\\n\\ttitle={Prediction for traffic accident severity: comparing the Bayesian network and regression models},\\n\\tauthor={Zong, Fang and Xu, Hongguo and Zhang, Huiyong},\\n\\tjournal={Mathematical Problems in Engineering},\\n\\tvolume={2013},\\n\\tyear={2013},\\n\\tpublisher={Hindawi}\\n}\\n\\n@article{fix1951discriminatory,\\n  title={Discriminatory analysis, nonparametric discrimination},\\n  author={Fix, Evelyn and Hodges, JL},\\n  journal={International Statistical Review},\\n  year={1951},\\n  publisher={consistency properties. Technical Report 4, United States Air Force, School~…}\\n}\\n\\n@article{gbdt,\\nauthor = {Friedman, Jerome},\\nyear = {2000},\\nmonth = {11},\\npages = {},\\ntitle = {Greedy Function Approximation: A Gradient Boosting Machine},\\nvolume = {29},\\njournal = {The Annals of Statistics},\\ndoi = {10.1214/aos/1013203451}\\n}\\n\\n@article{hamad2019predicting,\\n\\ttitle={Predicting Freeway Incident Duration Using Machine Learning},\\n\\tauthor={Hamad, Khaled and Khalil, Mohamad Ali and Alozi, Abdul Razak},\\n\\tjournal={International Journal of Intelligent Transportation Systems Research},\\n\\tpages={1--14},\\n\\tyear={2019},\\n\\tpublisher={Springer}\\n}\\n@techreport{smith2001forecasting,\\n\\ttitle={Forecasting the Clearance Time of Freeway Accidents Final report of ITS Center project: Incident Duration Forecasting},\\n\\tauthor={Smith, K and Smith, B},\\n\\tyear={2001},\\n\\tinstitution={Smart Travel Lab Report No. STL-2001-01}\\n}\\n\\n@article{heywood2018data,\\n\\ttitle={Data-parallel agent-based microscopic road network simulation using graphics processing units},\\n\\tauthor={Heywood, Peter and Maddock, Steve and Casas, Jordi and Garcia, David and Brackstone, Mark and Richmond, Paul},\\n\\tjournal={Simulation Modelling Practice and Theory},\\n\\tvolume={83},\\n\\tpages={188--200},\\n\\tyear={2018},\\n\\tpublisher={Elsevier}\\n}\\n\\n@article{kuang2019predicting,\\n  title={Predicting duration of traffic accidents based on cost-sensitive Bayesian network and weighted K-nearest neighbor},\\n  author={Kuang, Li and Yan, Han and Zhu, Yujia and Tu, Shenmei and Fan, Xiaoliang},\\n  journal={Journal of Intelligent Transportation Systems},\\n  volume={23},\\n  number={2},\\n  pages={161--174},\\n  year={2019},\\n  publisher={Taylor \\\\& Francis}\\n}\\n\\n@article{li2015competing,\\n\\ttitle={Competing risks mixture model for traffic incident duration prediction},\\n\\tauthor={Li, Ruimin and Pereira, Francisco C and Ben-Akiva, Moshe E},\\n\\tjournal={Accident Analysis \\\\& Prevention},\\n\\tvolume={75},\\n\\tpages={192--201},\\n\\tyear={2015},\\n\\tpublisher={Elsevier}\\n}\\n\\n@article{lightgbm,\\n  title={Lightgbm: A highly efficient gradient boosting decision tree},\\n  author={Ke, Guolin and Meng, Qi and Finley, Thomas and Wang, Taifeng and Chen, Wei and Ma, Weidong and Ye, Qiwei and Liu, Tie-Yan},\\n  journal={Advances in neural information processing systems},\\n  volume={30},\\n  pages={3146--3154},\\n  year={2017}\\n}\\n\\n@article{liu2017dynamic,\\n\\ttitle={A dynamic spatiotemporal analysis model for traffic incident influence prediction on urban road networks},\\n\\tauthor={Liu, Chun and Zhang, Shuhang and Wu, Hangbin and Fu, Qiang},\\n\\tjournal={ISPRS International Journal of Geo-Information},\\n\\tvolume={6},\\n\\tnumber={11},\\n\\tpages={362},\\n\\tyear={2017},\\n\\tpublisher={Multidisciplinary Digital Publishing Institute}\\n}\\n@article{zhao2018temporal,\\n\\ttitle={Temporal graph convolutional network for urban traffic flow prediction method},\\n\\tauthor={Zhao, Ling and Song, Yujiao and Deng, Min and Li, Haifeng},\\n\\tjournal={arXiv preprint arXiv:1811.05320},\\n\\tyear={2018}\\n}\\n@inproceedings{rodrigues2019towards,\\n\\ttitle={Towards Robust Deep Reinforcement Learning for Traffic Signal Control: Demand Surges, Incidents and Sensor Failures},\\n\\tauthor={Rodrigues, Filipe and Azevedo, Carlos Lima},\\n\\tbooktitle={2019 IEEE Intelligent Transportation Systems Conference (ITSC)},\\n\\tpages={3559--3566},\\n\\tyear={2019},\\n\\torganization={IEEE}\\n}\\n@article{azevedo2016jade,\\n\\ttitle={JADE, TraSMAPI and SUMO: A tool-chain for simulating traffic light control},\\n\\tauthor={Azevedo, Tiago and De Ara{\\\\\\'u}jo, Paulo JM and Rossetti, Rosaldo JF and Rocha, Ana Paula C},\\n\\tjournal={arXiv preprint arXiv:1601.08154},\\n\\tyear={2016}\\n}\\n@article{mihuaictua2018multi,\\n\\ttitle={Multi-objective traffic signal optimization using 3D mesoscopic simulation and evolutionary algorithms},\\n\\tauthor={Mih{\\\\u{a}}i{\\\\c{t}}{\\\\u{a}}, Adriana Simona and Dupont, Laurent and Camargo, Mauricio},\\n\\tjournal={Simulation Modelling Practice and Theory},\\n\\tvolume={86},\\n\\tpages={120--138},\\n\\tyear={2018},\\n\\tpublisher={Elsevier}\\n}\\n@article{qi2016two,\\n\\ttitle={A two-level traffic light control strategy for preventing incident-based urban traffic congestion},\\n\\tauthor={Qi, Liang and Zhou, MengChu and Luan, WenJing},\\n\\tjournal={IEEE transactions on intelligent transportation systems},\\n\\tvolume={19},\\n\\tnumber={1},\\n\\tpages={13--24},\\n\\tyear={2016},\\n\\tpublisher={IEEE}\\n}\\n@article{huang2007gis,\\n\\ttitle={GIS coupled with traffic simulation and optimization for incident response},\\n\\tauthor={Huang, Bo and Pan, Xiaohong},\\n\\tjournal={Computers, environment and urban systems},\\n\\tvolume={31},\\n\\tnumber={2},\\n\\tpages={116--132},\\n\\tyear={2007},\\n\\tpublisher={Elsevier}\\n}\\n@article{gpu2019survey,\\n\\ttitle={A Survey on Agent-based Simulation using Hardware Accelerators},\\n\\tauthor={Xiao, Jiajian and Andelfinger, Philipp and Eckhoff, David and Cai, Wentong and Knoll, Alois},\\n\\tjournal={ACM Computing Surveys (CSUR)},\\n\\tvolume={51},\\n\\tnumber={6},\\n\\tpages={1--35},\\n\\tyear={2019},\\n\\tpublisher={ACM New York, NY, USA}\\n}\\n\\n@article{lundberg2017unified,\\n  title={A unified approach to interpreting model predictions},\\n  author={Lundberg, Scott and Lee, Su-In},\\n  journal={arXiv preprint arXiv:1705.07874},\\n  year={2017}\\n}\\n\\n@article{ma2017prioritizing,\\n  title={Prioritizing influential factors for freeway incident clearance time prediction using the gradient boosting decision trees method},\\n  author={Ma, Xiaolei and Ding, Chuan and Luan, Sen and Wang, Yong and Wang, Yunpeng},\\n  journal={IEEE Transactions on Intelligent Transportation Systems},\\n  volume={18},\\n  number={9},\\n  pages={2303--2310},\\n  year={2017},\\n  publisher={IEEE}\\n}\\n\\n@article{mao2019risk,\\n\\ttitle={Risk factors affecting traffic accidents at urban weaving sections: Evidence from China},\\n\\tauthor={Mao, Xinhua and Yuan, Changwei and Gan, Jiahua and Zhang, Shiqing},\\n\\tjournal={International journal of environmental research and public health},\\n\\tvolume={16},\\n\\tnumber={9},\\n\\tpages={1542},\\n\\tyear={2019},\\n\\tpublisher={Multidisciplinary Digital Publishing Institute}\\n}\\n\\n@article{mcinnes2018umap,\\n  title={Umap: Uniform manifold approximation and projection for dimension reduction},\\n  author={McInnes, Leland and Healy, John and Melville, James},\\n  journal={arXiv preprint arXiv:1802.03426},\\n  year={2018}\\n}\\n\\n@article{moosavi2019countrywide,\\n  title={A countrywide traffic accident dataset},\\n  author={Moosavi, Sobhan and Samavatian, Mohammad Hossein and Parthasarathy, Srinivasan and Ramnath, Rajiv},\\n  journal={arXiv preprint arXiv:1906.05409},\\n  year={2019}\\n}\\n\\n@article{ozbay1999incident,\\n\\ttitle={Incident management in intelligent transportation systems},\\n\\tauthor={Ozbay, Kaan and Kachroo, Pushkin},\\n\\tyear={1999},\\n\\tpublisher={Artech House Publishers}\\n}\\n\\n@article{ozbay2006estimation,\\n\\ttitle={Estimation of incident clearance times using Bayesian Networks approach},\\n\\tauthor={Ozbay, Kaan and Noyan, Nebahat},\\n\\tjournal={Accident Analysis \\\\& Prevention},\\n\\tvolume={38},\\n\\tnumber={3},\\n\\tpages={542--555},\\n\\tyear={2006},\\n\\tpublisher={Elsevier}\\n}\\n\\n@article{park2016interpretation,\\n\\ttitle={Interpretation of Bayesian neural networks for predicting the duration of detected incidents},\\n\\tauthor={Park, Hyoshin and Haghani, Ali and Zhang, Xin},\\n\\tjournal={Journal of Intelligent Transportation Systems},\\n\\tvolume={20},\\n\\tnumber={4},\\n\\tpages={385--400},\\n\\tyear={2016},\\n\\tpublisher={Taylor \\\\& Francis}\\n}\\n\\n@article{randomforest,\\nauthor = {Breiman, Leo},\\ntitle = {Random Forests},\\nyear = {2001},\\nissue_date = {October 1 2001},\\npublisher = {Kluwer Academic Publishers},\\naddress = {USA},\\nvolume = {45},\\nnumber = {1},\\nissn = {0885-6125},\\nurl = {https://doi.org/10.1023/A:1010933404324},\\ndoi = {10.1023/A:1010933404324},\\nabstract = {Random forests are a combination of tree predictors such that each tree depends on the values of a random vector sampled independently and with the same distribution for all trees in the forest. The generalization error for forests converges a.s. to a limit as the number of trees in the forest becomes large. The generalization error of a forest of tree classifiers depends on the strength of the individual trees in the forest and the correlation between them. Using a random selection of features to split each node yields error rates that compare favorably to Adaboost (Y. Freund & R. Schapire, Machine Learning: Proceedings of the Thirteenth International conference, ***, 148–156), but are more robust with respect to noise. Internal estimates monitor error, strength, and correlation and these are used to show the response to increasing the number of features used in the splitting. Internal estimates are also used to measure variable importance. These ideas are also applicable to regression.},\\njournal = {Mach. Learn.},\\nmonth = oct,\\npages = {5–32},\\nnumpages = {28},\\nkeywords = {ensemble, classification, regression}\\n}\\n\\n@article{sullivan1997new,\\n\\ttitle={New model for predicting freeway incidents and incident delays},\\n\\tauthor={Sullivan, Edward C},\\n\\tjournal={Journal of Transportation Engineering},\\n\\tvolume={123},\\n\\tnumber={4},\\n\\tpages={267--275},\\n\\tyear={1997},\\n\\tpublisher={American Society of Civil Engineers}\\n}\\n\\n@article{treiber2013traffic,\\n\\ttitle={Traffic flow dynamics},\\n\\tauthor={Treiber, Martin and Kesting, Arne},\\n\\tjournal={Traffic Flow Dynamics: Data, Models and Simulation, Springer-Verlag Berlin Heidelberg},\\n\\tyear={2013},\\n\\tpublisher={Springer}\\n\\t\\n}\\n\\n@article{vanDerMaaten2008,\\n\\tadded-at = {2015-06-19T12:07:15.000+0200},\\n\\tauthor = {van der Maaten, Laurens and Hinton, Geoffrey},\\n\\tbiburl = {https://www.bibsonomy.org/bibtex/28b9aebb404ad4a4c6a436ea413550b30/lopusz_kdd},\\n\\tinterhash = {370ba8b9e1909b61880a6f47c93bcd49},\\n\\tintrahash = {8b9aebb404ad4a4c6a436ea413550b30},\\n\\tjournal = {Journal of Machine Learning Research},\\n\\tkeywords = {dimensionality_reduction tSNE visualization},\\n\\tpages = {2579--2605},\\n\\ttimestamp = {2015-08-19T15:19:11.000+0200},\\n\\ttitle = {Visualizing Data using {t-SNE} },\\n\\turl = {http://www.jmlr.org/papers/v9/vandermaaten08a.html},\\n\\tvolume = 9,\\n\\tyear = 2008\\n}\\n\\n@article{wang2005vehicle,\\n\\ttitle={Vehicle breakdown duration modeling},\\n\\tauthor={Wang, WenQun and Chen, Haibo and Bell, MARGARET C},\\n\\tjournal={Journal of Transportation and Statistics},\\n\\tvolume={8},\\n\\tnumber={1},\\n\\tpages={75},\\n\\tyear={2005},\\n\\tpublisher={Bureau of Transportation Statistics}\\n}\\n\\n@article{xgboost,\\n  title={Xgboost: extreme gradient boosting},\\n  author={Chen, Tianqi and He, Tong and Benesty, Michael and Khotilovich, Vadim and Tang, Yuan and Cho, Hyunsu and others},\\n  journal={R package version 0.4-2},\\n  volume={1},\\n  number={4},\\n  year={2015}\\n}\\n\\n@article{zou2016application,\\n\\ttitle={Application of finite mixture models for analysing freeway incident clearance time},\\n\\tauthor={Zou, Yajie and Henrickson, Kristian and Lord, Dominique and Wang, Yinhai and Xu, Kun},\\n\\tjournal={Transportmetrica A: Transport Science},\\n\\tvolume={12},\\n\\tnumber={2},\\n\\tpages={99--115},\\n\\tyear={2016},\\n\\tpublisher={Taylor \\\\& Francis}\\n}\\n\\n@incollection{AdaBoostExp,\\n\\ttitle={Explaining adaboost},\\n\\tauthor={Schapire, Robert E},\\n\\tbooktitle={Empirical inference},\\n\\tpages={37--52},\\n\\tyear={2013},\\n\\tpublisher={Springer}\\n}\\n\\n@incollection{CUADRASANCHEZ20151,\\ntitle = \"1 - Introduction to Traffic Anomaly Detection Methods\",\\neditor = \"Antonio Cuadra-Sánchez and Javier Aracil\",\\nbooktitle = \"Traffic Anomaly Detection\",\\npublisher = \"Elsevier\",\\npages = \"1 - 9\",\\nyear = \"2015\",\\nisbn = \"978-1-78548-012-6\",\\ndoi = \"https://doi.org/10.1016/B978-1-78548-012-6.50001-1\",\\nurl = \"http://www.sciencedirect.com/science/article/pii/B9781785480126500011\",\\nauthor = \"Antonio Cuadra-Sánchez and Javier Aracil\",\\nkeywords = \"CUSUM, Kolmogorov–Smirnov test, Mutual information (MI), Pearson’s Chi-squared test, Tests of goodness-of-fit, Traffic anomaly detection methods\",\\nabstract = \"In this chapter, we describe the different change point detection algorithms that we are considering in this book. We present the CUmulative SUM (CUSUM) control chart, two tests of goodness-of-fit (Pearson’s Chi-squared and Kolmogorov–Smirnov (K-S) tests) and mutual information (MI) (mutual dependency between variables). Such algorithms will be used in the following chapters to detect traffic anomalies for different purposes.\"\\n}\\n\\n@incollection{wang2002study,\\n\\ttitle={A study of the characteristics of traffic incident duration on motorways},\\n\\tauthor={Wang, Wenqun and Chen, Haibo and Bell, Margaret},\\n\\tbooktitle={Traffic And Transportation Studies (2002)},\\n\\tpages={1101--1108},\\n\\tyear={2002}\\n}\\n\\n@inproceedings{ICD,\\n\\tauthor = {Prati, Ronaldo and Batista, Gustavo and Monard, Maria-Carolina},\\n\\tyear = {2009},\\n\\tmonth = {01},\\n\\tpages = {359-376},\\n\\ttitle = {Data mining with imbalanced class distributions: Concepts and methods},\\n\\tjournal = {Paper presented at the IICAI}\\n}\\n\\n@inproceedings{Shen2011,\\n\\ttitle={Data mining method for incident duration prediction},\\n\\tauthor={Shen, Luou and Huang, Min},\\n\\tbooktitle={International Conference on Applied Informatics and Communication},\\n\\tpages={484--492},\\n\\tyear={2011},\\n\\torganization={Springer}\\n}\\n\\n@inproceedings{heywood2015road,\\n\\ttitle={Road network simulation using FLAME GPU},\\n\\tauthor={Heywood, Peter and Richmond, Paul and Maddock, Steve},\\n\\tbooktitle={European Conference on Parallel Processing},\\n\\tpages={430--441},\\n\\tyear={2015},\\n\\torganization={Springer}\\n}\\n\\n@inproceedings{isolation,\\n  title={Isolation forest},\\n  author={Liu, Fei Tony and Ting, Kai Ming and Zhou, Zhi-Hua},\\n  booktitle={2008 eighth ieee international conference on data mining},\\n  pages={413--422},\\n  year={2008},\\n  organization={IEEE}\\n}\\n\\n@inproceedings{lof,\\nauthor = {Breunig, Markus and Kriegel, Hans-Peter and Ng, Raymond and Sander, Joerg},\\nyear = {2000},\\nmonth = {06},\\npages = {93-104},\\nbooktitle = {2000 ACM SIGMOD International Conference on Management of Data},\\ntitle = {LOF: Identifying Density-Based Local Outliers.},\\nvolume = {29},\\njournal = {ACM Sigmod Record},\\ndoi = {10.1145/342009.335388}\\n}\\n\\n@inproceedings{pan2013forecasting,\\n\\ttitle={Forecasting spatiotemporal impact of traffic incidents on road networks},\\n\\tauthor={Pan, Bei and Demiryurek, Ugur and Shahabi, Cyrus and Gupta, Chetan},\\n\\tbooktitle={2013 IEEE 13th International Conference on Data Mining},\\n\\tpages={587--596},\\n\\tyear={2013},\\n\\torganization={IEEE}\\n}\\n\\n@inproceedings{paszke2017automatic,\\n  title={Automatic differentiation in PyTorch},\\n  author={Paszke, Adam and Gross, Sam and Chintala, Soumith and Chanan, Gregory and Yang, Edward and DeVito, Zachary and Lin, Zeming and Desmaison, Alban and Antiga, Luca and Lerer, Adam},\\n  booktitle={NIPS-W},\\n  year={2017}\\n}\\n\\n@inproceedings{quteprints63176,\\n    author = {Amir Mohammad Khoei and Ashish Bhaskar and Edward Chung},\\n    title = {Travel time prediction on signalised urban arterials by applying SARIMA modelling on Bluetooth data},\\n    year = {2013},\\n    booktitle = {Australasian Transport Research Forum},\\n    abstract = {Travel time prediction has long been the topic of transportation research. But most relevant prediction models in the literature are limited to motorways. Travel time prediction on arterial networks is challenging due to involving traffic signals and significant variability of individual vehicle travel time. The limited availability of traffic data from arterial networks makes travel time prediction even more challenging.\\nRecently, there has been significant interest of exploiting Bluetooth data for travel time estimation. This research analysed the real travel time data collected by the Brisbane City Council using the Bluetooth technology on arterials. Databases, including experienced average daily travel time are created and classified for approximately 8 months. Thereafter, based on data characteristics, Seasonal Auto Regressive Integrated Moving Average (SARIMA) modelling is applied on the database for short-term travel time prediction.\\nThe SARMIA model not only takes the previous continuous lags into account, but also uses the values from the same time of previous days for travel time prediction. This is carried out by defining a seasonality coefficient which improves the accuracy of travel time prediction in linear models. The accuracy, robustness and transferability of the model are evaluated through comparing the real and predicted values on three sites within Brisbane network. The results contain the detailed validation for different prediction horizons (5 min to 90 minutes). The model performance is evaluated mainly on congested periods and compared to the naive technique of considering the historical average.},\\n        keywords = {Travel time prediction, SARIMA modelling, Arterial travel time, Bluetooth data, Time series analysis}\\n}\\n\\n@misc{Newman2013,\\n  author = {Newman, M. E. J.},\\n  title  = {Network data},\\n  howpublished = \"\\\\url{http://www-personal.umich.edu/~mejn/netdata/}\",\\n  year = {2013}\\n}\\n\\n@misc{arc2,\\n    author = {Australian Government},\\n    title = {Road Safety},\\n    url={https://infrastructure.gov.au/roads/safety/},\\n    year={2017},\\n}\\n\\n@misc{tensorflow2015,\\ntitle={{TensorFlow}: Large-Scale Machine Learning on Heterogeneous Systems},\\nauthor={\\n    Mart\\\\\\'{\\\\i}n~Abadi and\\n    Ashish~Agarwal and\\n    Paul~Barham and\\n    Eugene~Brevdo and\\n    Zhifeng~Chen and\\n    Craig~Citro and\\n    Greg~S.~Corrado and \\n    Andy~Davis and\\n    Jeffrey~Dean and\\n    Matthieu~Devin and\\n    Sanjay~Ghemawat and others},\\n  year={2015},\\n}\\n\\n@inproceedings{shafiei2020short,\\n  title={Short-Term Traffic Prediction Under Non-Recurrent Incident Conditions Integrating Data-Driven Models and Traffic Simulation},\\n  pages={-},\\n  author={Shafiei, S and Mihaita, AS and Nguyen, H and Bentley, C and Cai, C},\\n  booktitle={Transportation Research Board 99th Annual Meeting},\\n  year={2020}\\n}\\n\\n@article{mao2021boosted,\\n  title={Boosted Genetic Algorithm using Machine Learning for traffic control optimization},\\n  author={Mao, Tuo and Mih{\\\\u{a}}it{\\\\u{a}}, Adriana-Simona and Chen, Fang and Vu, Hai L},\\n  journal={IEEE Transactions on Intelligent Transportation Systems},\\n  year={2021},\\n  publisher={IEEE}\\n}\\n\\n@article{wen2018integrated,\\n  title={Integrated incident decision-support using traffic simulation and data-driven models},\\n  author={Wen, Tao and Mih{\\\\u{a}}i{\\\\c{t}}{\\\\u{a}}, Adriana-Simona and Nguyen, Hoang and Cai, Chen and Chen, Fang},\\n  journal={Transportation research record},\\n  volume={2672},\\n  number={42},\\n  pages={247--256},\\n  year={2018},\\n  publisher={SAGE Publications Sage CA: Los Angeles, CA}\\n}\\n\\n\\n@article{knapen2014within,\\n  title={Within day rescheduling microsimulation combined with macrosimulated traffic},\\n  author={Knapen, Luk and Bellemans, Tom and Usman, Muhammad and Janssens, Davy and Wets, Geert},\\n  journal={Transportation Research Part C: Emerging Technologies},\\n  volume={45},\\n  pages={99--118},\\n  year={2014},\\n  publisher={Elsevier}\\n}\\n\\n\\n\\n@article{becht2018evaluation,\\n  title={Evaluation of UMAP as an alternative to t-SNE for single-cell data},\\n  author={Becht, Etienne and Dutertre, Charles-Antoine and Kwok, Immanuel WH and Ng, Lai Guan and Ginhoux, Florent and Newell, Evan W},\\n  journal={BioRxiv},\\n  pages={298430},\\n  year={2018},\\n  publisher={Cold Spring Harbor Laboratory}\\n}\\n\\n@article{kobak2021initialization,\\n  title={Initialization is critical for preserving global data structure in both t-SNE and UMAP},\\n  author={Kobak, Dmitry and Linderman, George C},\\n  journal={Nature Biotechnology},\\n  volume={39},\\n  number={2},\\n  pages={156--157},\\n  year={2021},\\n  publisher={Nature Publishing Group}\\n}\\n\\n@article{yi2019machine,\\n  title={A machine learning based personalized system for driving state recognition},\\n  author={Yi, Dewei and Su, Jinya and Liu, Cunjia and Quddus, Mohammed and Chen, Wen-Hua},\\n  journal={Transportation Research Part C: Emerging Technologies},\\n  volume={105},\\n  pages={241--261},\\n  year={2019},\\n  publisher={Elsevier}\\n}\\n\\n\\n@article{chen2020predicting,\\n  title={Predicting lane-changing risk level based on vehicles’ space-series features: A pre-emptive learning approach},\\n  author={Chen, Tianyi and Shi, Xiupeng and Wong, Yiik Diew and Yu, Xiaocong},\\n  journal={Transportation research part C: emerging technologies},\\n  volume={116},\\n  pages={102646},\\n  year={2020},\\n  publisher={Elsevier}\\n}\\n\\n@misc{bekkerman2015present,\\n  title={The present and the future of the KDD cup competition: an outsider\\'s perspective},\\n  author={Bekkerman, R},\\n  year={2015}\\n}\\n\\n@inproceedings{chen2016xgboost,\\n  title={Xgboost: A scalable tree boosting system},\\n  author={Chen, Tianqi and Guestrin, Carlos},\\n  booktitle={Proceedings of the 22nd acm sigkdd international conference on knowledge discovery and data mining},\\n  pages={785--794},\\n  year={2016}\\n}\\n\\n@incollection{he2013incident,\\n  title={Incident duration prediction with hybrid tree-based quantile regression},\\n  author={He, Qing and Kamarianakis, Yiannis and Jintanakul, Klayut and Wynter, Laura},\\n  booktitle={Advances in dynamic network modeling in complex transportation systems},\\n  pages={287--305},\\n  year={2013},\\n  publisher={Springer}\\n}\\n\\n@inproceedings{wen2013traffic,\\n  title={Traffic Incident duration prediction based on k-nearest neighbor},\\n  author={Wen, Yuan and Chen, Shu Yan and Xiong, Qin Yuan and Han, Ru Bi and Chen, Shi Yu},\\n  booktitle={Applied Mechanics and Materials},\\n  volume={253},\\n  pages={1675--1681},\\n  year={2013},\\n  organization={Trans Tech Publ}\\n}\\n\\n@article{valenti2010comparative,\\n  title={A comparative study of models for the incident duration prediction},\\n  author={Valenti, Gaetano and Lelli, Maria and Cucina, Domenico},\\n  journal={European Transport Research Review},\\n  volume={2},\\n  number={2},\\n  pages={103--111},\\n  year={2010},\\n  publisher={Springer}\\n}\\n\\n@article{lee2010computerized,\\n  title={A computerized feature selection method using genetic algorithms to forecast freeway accident duration times},\\n  author={Lee, Ying and Wei, Chien-Hung},\\n  journal={Computer-Aided Civil and Infrastructure Engineering},\\n  volume={25},\\n  number={2},\\n  pages={132--148},\\n  year={2010},\\n  publisher={Wiley Online Library}\\n}\\n\\n@misc{lopes2013dynamic,\\n  title={Dynamic forecast of incident clearance time using adaptive artificial neural network models},\\n  author={Lopes, Jorge and Bento, Joao and Pereira, Francisco Camara and Ben-Akiva, Moshe},\\n  year={2013}\\n}\\n\\n\\n@article{Nguyen2017,\\n  title={Automatic classification of traffic incident\\'s severity using machine learning approaches},\\n  author={Nguyen, Hoang and Cai, Chen and Chen, Fang},\\n  journal={IET Intelligent Transport Systems},\\n  volume={11},\\n  number={10},\\n  pages={615--623},\\n  year={2017},\\n  publisher={IET}\\n}\\n\\n\\n\\n\\n\\n\\n@article{zhan2,\\nauthor = {Zhan, Chengjun and Gan, Albert and Hadi, Mohammed},\\nyear = {2011},\\nmonth = {12},\\npages = {1549-1557},\\ntitle = {Prediction of Lane Clearance Time of Freeway Incidents Using the M5P Tree Algorithm},\\nvolume = {12},\\njournal = {IEEE Transactions on Intelligent Transportation Systems},\\ndoi = {10.1109/TITS.2011.2161634}\\n}\\n\\n@article{hoj2,\\nauthor = {Hojati, Ahmad and Ferreira, Luis and Charles, Phil and Kabit, Mohamad},\\nyear = {2012},\\nmonth = {06},\\npages = {16-28},\\ntitle = {Analysing freeway traffic incident\\nduration using an Australian data set},\\nvolume = {21},\\njournal = {Road and Transport Research}\\n}\\n\\n@article{chungyou,\\nauthor = {Chung, Younshik and Walubita, Lubinda and Choi, Keechoo},\\nyear = {2011},\\nmonth = {01},\\npages = {49-57},\\ntitle = {Modeling Accident Duration and Its Mitigation Strategies on South Korean Freeway Systems},\\nvolume = {2178},\\njournal = {Transportation Research Record Journal of the Transportation Research Board},\\ndoi = {10.3141/2178-06}\\n}\\n\\n@inproceedings{yubin,\\nauthor = {Yu, Bin and Xia, Zhengfeng},\\nyear = {2012},\\nmonth = {07},\\npages = {3463-3474},\\ntitle = {A Methodology for Freeway Incident Duration Prediction Using Computerized Historical Database},\\nbooktitle = {The Twelfth COTA International Conference of Transportation Professionals},\\nisbn = {978-0-7844-1244-2},\\ndoi = {10.1061/9780784412442.351}\\n}\\n\\n\\n@article{bergstra,\\nauthor = {Bergstra, James and Bengio, Y.},\\nyear = {2012},\\nmonth = {03},\\npages = {281-305},\\ntitle = {Random Search for Hyper-Parameter Optimization},\\nvolume = {13},\\njournal = {The Journal of Machine Learning Research}\\n}\\n\\n\\n\\n\\n@article{Zou1,\\ntitle = {Jointly analyzing freeway traffic incident clearance and response time using a copula-based approach},\\njournal = {Transportation Research Part C: Emerging Technologies},\\nvolume = {86},\\npages = {171-182},\\nyear = {2018},\\nissn = {0968-090X},\\ndoi = {https://doi.org/10.1016/j.trc.2017.11.004},\\nurl = {https://www.sciencedirect.com/science/article/pii/S0968090X17303108},\\nauthor = {Yajie Zou and Xin Ye and Kristian Henrickson and Jinjun Tang and Yinhai Wang},\\nkeywords = {Freeway incident, Clearance time, Response time, Copula},\\nabstract = {Understanding factors that influence the duration time of incidents are important for traffic incident management agencies to design effective mitigation strategies. Previous studies have proposed different approaches for examining the impact of influential factors on incident clearance and response time. However, very few studies have considered incident clearance and response time as two dependent variables and used a joint modeling framework. The objectives of this paper are to investigate the dependence between incident clearance and response time and to examine the applicability of the copula approach to the joint analysis of these two variables. To demonstrate advantages of the proposed copula modelling framework, incident clearance and response time data collected on freeway road sections in Seattle, Washington State are examined. Parameter estimation and prediction results from the proposed copula models are presented and compared with the conventional accelerated failure time model. The modeling results suggest that the proposed copula model can better describe the estimated conditional survival probability of incident clearance time, and can provide marginally more accurate prediction results. The proposed model can also provide different inferences about effects of factors on incident clearance and response time data. Overall, the findings in this paper provide a framework for jointly modeling incident clearance and response time by considering their dependence.}\\n}\\n\\n\\n@article{li2014,\\nauthor = {li, Ruimin},\\nyear = {2014},\\nmonth = {01},\\npages = {},\\ntitle = {Traffic incident duration analysis and prediction models based on the survival analysis approach},\\nvolume = {9},\\njournal = {IET Intelligent Transport Systems},\\ndoi = {10.1049/iet-its.2014.0036}\\n}\\n\\n\\n\\n@article{li2020deep,\\n  title={A deep fusion model based on restricted Boltzmann machines for traffic accident duration prediction},\\n  author={Li, Linchao and Sheng, Xi and Du, Bowen and Wang, Yonggang and Ran, Bin},\\n  journal={Engineering Applications of Artificial Intelligence},\\n  volume={93},\\n  pages={103686},\\n  year={2020},\\n  publisher={Elsevier}\\n}\\n\\n@article{fukuda2020short,\\n  title={Short-term prediction of traffic flow under incident conditions using graph convolutional recurrent neural network and traffic simulation},\\n  author={Fukuda, Shota and Uchida, Hideaki and Fujii, Hideki and Yamada, Tomonori},\\n  journal={IET Intelligent Transport Systems},\\n  volume={14},\\n  number={8},\\n  pages={936--946},\\n  year={2020},\\n  publisher={IET}\\n}\\n\\n@article{li2020real,\\n  title={Real-time traffic incident detection based on a hybrid deep learning model},\\n  author={Li, Linchao and Lin, Yi and Du, Bowen and Yang, Fan and Ran, Bin},\\n  journal={Transportmetrica A: Transport Science},\\n  pages={1--21},\\n  year={2020},\\n  publisher={Taylor \\\\& Francis}\\n}\\n\\n@article{parsa2019real,\\n  title={Real-time accident detection: coping with imbalanced data},\\n  author={Parsa, Amir Bahador and Taghipour, Homa and Derrible, Sybil and Mohammadian, Abolfazl Kouros},\\n  journal={Accident Analysis \\\\& Prevention},\\n  volume={129},\\n  pages={202--210},\\n  year={2019},\\n  publisher={Elsevier}\\n}\\n\\n@article{twitter1,\\n  title={From Twitter to detector: Real-time traffic incident detection using social media data},\\n  author={Gu, Yiming and Qian, Zhen Sean and Chen, Feng},\\n  journal={Transportation research part C: emerging technologies},\\n  volume={67},\\n  pages={321--342},\\n  year={2016},\\n  publisher={Elsevier}\\n}\\n\\n\\n@inproceedings{Bierlaire2003,\\naddress = {Ascona, Switzerland},\\nauthor = {Bierlaire, Michel},\\nbooktitle = {3rd Swiss Transportation Research Conference},\\ntitle = {{BIOGEME: A free package for the estimation of discrete choice models.}},\\nurl = {http://biogeme.epfl.ch/},\\nyear = {2003}\\n}\\n@book{Bierlaire2008,\\nauthor = {Bierlaire, Michel},\\ntitle = {{An Introduction to BIOGEME Version 1.6}},\\nyear = {2008}\\n}\\n@article{Garrow2009,\\nauthor = {Garrow, Laurie A. and Bodea, Tudor D. and Lee, Misuk},\\ndoi = {10.1007/s11116-009-9228-6},\\nfile = {:Users/gregmacfarlane/Documents/Mendeley/Garrow, Bodea, Lee/2009/2009. Garrow, Bodea, Lee. Generation of synthetic datasets for discrete choice analysis.pdf:pdf},\\nissn = {0049-4488},\\njournal = {Transportation},\\nkeywords = {discrete choice \\\\\\'{a} nested,logit \\\\\\'{a} synthetic data,\\\\\\'{a} multivariate gumbel},\\nmonth = oct,\\nnumber = {2},\\npages = {183--202},\\ntitle = {{Generation of synthetic datasets for discrete choice analysis}},\\nurl = {http://www.springerlink.com/index/10.1007/s11116-009-9228-6},\\nvolume = {37},\\nyear = {2009}\\n}\\n@article{Koppelman2005,\\nabstract = {Choice-based samples oversample infrequently chosen alternatives to obtain an effective representation of the behavior of people who select these alternatives. However, the use of choice-based samples requires recognition of the sampling process in formulating the estimation procedure. In general, this procedure can be accomplished by applying weights to the observed choices in the estimation process. Unfortunately, the use of such weighted estimation procedures for choice models does not yield efficient estimators. However, for the special case of the multinomial logit model with a full set of alternative-specific constants, the standard maximum likelihood estimator—which is efficient—can be used with adjustment of the alternative-specific constants. The same maximum likelihood estimator can also be used with adjustment to estimate nested logit models with choice-based samples. The proof of this property is qualitatively described, and examples demonstrate how to apply the adjustment procedure.},\\nauthor = {Koppelman, Frank S. and Garrow, Laurie A.},\\ndoi = {10.3141/1921-08},\\nfile = {:Users/gregmacfarlane/Documents/Mendeley/Koppelman, Garrow/2005/2005. Koppelman, Garrow. Efficiently Estimating Nested Logit Models with Choice-Based Samples Example Applications.pdf:pdf},\\nissn = {0361-1981},\\njournal = {Transportation Research Record, Journal of the Transportation Research Board},\\nmonth = jan,\\nnumber = {1},\\npages = {63--69},\\ntitle = {{Efficiently Estimating Nested Logit Models with Choice-Based Samples: Example Applications}},\\nurl = {http://trb.metapress.com/openurl.asp?genre=article\\\\&id=doi:10.3141/1921-08},\\nvolume = {1921},\\nyear = {2005}\\n}\\n@techreport{TRBGuide,\\naddress = {Washington, D.C.},\\nauthor = {{Transportation Research Board}},\\ndoi = {10.1177/10783903090150020201},\\nfile = {:Users/gregmacfarlane/Documents/Mendeley/Transportation Research Board/2012/2012. Transportation Research Board. Information for Authors a guide for preparing and submitting manuscripts for presentation at the TRB Annual Meeting and for Publication in TRB\\'s Journal.pdf:pdf},\\nissn = {1078-3903},\\nmonth = apr,\\nnumber = {2},\\npmid = {21665797},\\ntitle = {{Information for Authors: a guide for preparing and submitting manuscripts for presentation at the TRB Annual Meeting and for Publication in TRB\\'s Journal}},\\nurl = {http://www.ncbi.nlm.nih.gov/pubmed/22373637},\\nvolume = {15},\\nyear = {2012}\\n}\\n'"
      ]
     },
     "execution_count": 3,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "71b2aa2f",
   "metadata": {},
   "outputs": [],
   "source": [
    "import re"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "21baf25d",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "D = re.findall( r'year.*(\\d{4})',T)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "92933f41",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "0ffdb7fe",
   "metadata": {},
   "outputs": [],
   "source": [
    "dt = pd.DataFrame(D,columns=['Year'])\n",
    "dt.Year = dt.Year.astype(int)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "19aa8ac0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "plt.figure(figsize=(10,3))\n",
    "plt.hist(dt[dt.Year>1980].Year.astype(int),bins=80)\n",
    "print()\n",
    "plt.grid()\n",
    "plt.ylabel('Number of records [n]',fontsize=14)\n",
    "plt.xlabel('Year of publication',fontsize=14)\n",
    "plt.tight_layout()\n",
    "plt.savefig('records.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "08ee8608",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> makeloghist.py <==
import numpy as np
from scipy.stats import norm, lognorm
import matplotlib.pyplot as plt
import seaborn as sns

np.random.seed(0)
data = values
shape, loc, scale = lognorm.fit(data, floc=0)

# Creating two subplots
fig, axs = plt.subplots(1, 2, figsize=(7, 3))

# Log-normal distribution
sns.histplot(data, bins=30, kde=False, stat="density", ax=axs[0], color='g')
xmin, xmax = axs[0].get_xlim()
x = np.linspace(xmin, xmax, 100)
p = lognorm.pdf(x, shape, loc, scale)
axs[0].plot(x, p, 'k', linewidth=2)
title = "Log-normal fit:\nshape = %.2f,  scale = %.2f" % (shape, scale)
axs[0].set_title(title)
axs[0].set_xlabel('Incident Duration [min]')
axs[0].set_ylabel('Probability')
axs[0].grid()

# Normal distribution
data_norm = np.log1p(data)
mu, std = norm.fit(data_norm)
sns.histplot(data_norm, bins=30, kde=False, stat="density", ax=axs[1], color='g')
xmin, xmax = axs[1].get_xlim()
x = np.linspace(xmin, xmax, 100)
p = norm.pdf(x, mu, std)
axs[1].plot(x, p, 'k', linewidth=2)
title = "Normal fit:\nmu = %.2f,  std = %.2f" % (mu, std)
axs[1].set_title(title)
axs[1].set_xlabel('Incident Duration [min]')
axs[1].set_ylabel('Probability')
axs[1].grid()

plt.tight_layout()
plt.savefig('normlog.pdf')

